The quantum UV-IR map for line defects in $\mathfrak{gl}(3)$-type class $S$ theories

We consider the quantum UV-IR map for line defects in class $S$ theories of $\mathfrak{gl}(3)$-type. This map computes the protected spin character which counts framed BPS states with spin for the bulk-defect system. We give a geometric method of computing this map motivated by the physics of five-dimensional $\mathcal{N}=2$ supersymmetric Yang-Mills theory, and compute it explicitly in various examples. As a spin-off we propose a new way of computing a certain specialization of the HOMFLY polynomial for links in $\mathbb{R}^3$, as a sum over BPS webs attached to the link.

==> ancillary/foliations.py <==
import itertools
import numpy as np
import scipy
import scipy.linalg
import projectors

from cmath import phase,pi

import logging
if __name__ == '__main__':
    import logconfig
    logconfig.logconfig(filename='/tmp/foliations.log')
    logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

EPS = 1e-12

eps = EPS

# the WKB foliations are specified by vectors [v1,v2,v3] in R^3
# oriented direction of 12 foliation is v1-v2, etc.
class foliationdata:
	def __init__(self, wkbvectors, nsheets):
		if len(wkbvectors)!=nsheets:
			raise ArithmeticError("need one vector for each sheet")
		self.nsheets = nsheets
		self.wkbvectors = wkbvectors
		self.leafspaceprojectors = [[self.buildleafspaceprojector(i,j) for i in range(nsheets)] for j in range(nsheets)]

	def __repr__(self):
		return "foliation data: nsheets = %s, WKB vectors = %s" % (self.nsheets,self.wkbvectors)

	def sheetpairs(self):
		# get all ordered pairs of distinct sheets
		return [list(i) for i in itertools.permutations(range(self.nsheets), 2)]

	def leafdirection(self, i, j):
		return np.array([float(self.wkbvectors[i][n]-self.wkbvectors[j][n]) for n in range(3)])

	# build leaf space projection matrices
	def buildleafspaceprojector(self, i, j):
		if i == j:
			return None
		# build projector as 3x3 matrix
		projectiondirection = self.leafdirection(i,j)

		smallprojectormatrix = projectors.buildprojectormatrix(projectiondirection)

		return smallprojectormatrix

	def project(self, vector, sheets):
		i,j = sheets
		return np.matmul(self.leafspaceprojectors[i][j], vector)

	def describeprojections(self, vector):
		output = ""
		if self.nsheets != 3:
			raise NotImplementedError("only nsheets = 3 implemented")
		sheetpairs = [[0,1],[1,2],[2,0]]
		return [int(np.sign(np.linalg.det([vector, [0,0,1], self.leafdirection(i,j)]))) for i,j in sheetpairs]+[int(np.sign(vector[2]))]

	def isplanar(self):
		for item in self.wkbvectors:
			if abs(item[2]) > EPS:
				return False
		return True


==> ancillary/framings.py <==
import numpy as np
import scipy
import scipy.linalg

from standard import standardprojection,standardcomponent

from cmath import phase,pi

import random
import copy

import segments
import foliations

import logging
if __name__ == '__main__':
    import logconfig
    logconfig.logconfig(filename='/tmp/framings.log')
    logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

def cornerframing(seg0, seg1, sheet, foliationdata):
	# TODO: make this work for more general framing?

	# get the framing factor associated with a given "corner" where
	# we turn from seg0 to seg1

	logger.debug("computing framing for corner from %s to %s on sheet %s" % (seg0,seg1,sheet))

	# get segment directions 
	d0 = seg0.direction()
	d1 = seg1.direction()
	# project them along the direction of standard framing
	pd0 = standardprojection(d0)
	pd1 = standardprojection(d1)

	sheetpairs = [[sheet, (sheet+1+n) % foliationdata.nsheets] for n in range(foliationdata.nsheets-1)]

	framing = 0

	for i,j in sheetpairs:
		foliationdir = foliationdata.leafdirection(i,j)
		pfd = standardprojection(foliationdir)

		# check if one of the segment directions is parallel to the foliation
		if segments.parallel(foliationdir, d0) or segments.parallel(foliationdir, d1):
			continue

		# now need to solve ((1-t)*pd0 + t*pd1) = s*pfd
		# ie t*(pd1-pd0) - s*pfd = - pd0
		A = np.transpose([pd1-pd0, -pfd])
		b = -pd0
		y,c = np.linalg.lstsq(A, b, rcond = None)[0:2]
		t = y[0]

		if 0 < t < 1:
			# there is a tangency!
			# is the curve going up or down at the tangency?
			logger.debug("tangency found on sheet pair (%d,%d)" % (i,j))
			direction = standardcomponent((1-t)*d0 + t*d1)
			# also need a sign from orientation of (pd1-pd0) ^ ((1-t) pd0 + t pd1)
			# which is pd1 ^ pd0
			def cross2(x,y):
				return x[0]*y[1] - y[0]*x[1]
			orn = cross2(pd1, pd0)

			logger.debug("contribution %d*%d = %d" % (int(np.sign(direction)), int(np.sign(orn)), int(np.sign(direction*orn))) )

			framing += 0.5*np.sign(direction*orn)

	return framing


==> ancillary/getlifts.py <==
GETLIFTS_EPS = 1e-12

import segments
import copy

from operator import itemgetter

import spectralnetwork

import logging 

if __name__ == '__main__':
    import logconfig
    logconfig.logconfig(filename='/tmp/segments.log')
    logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)


class segmentusedata:
    # this keeps track of usage for an underlying segchain on base
    # separated from the underlying segchain so that it can be freely copied as needed
    # without modifying segchain id
    def __init__(self, segchain):
        self.segchain = segchain
        self.intervalsused = []
        self.completelyused = False

    def __repr__(self):
        if self.completelyused:
            return "completely used"
        else:
            return ("%s" % self.intervalsused)

    def copy(self):
        newusedata = segmentusedata(self.segchain)
        newusedata.intervalsused = copy.deepcopy(self.intervalsused) # it's list of lists
        newusedata.completelyused = self.completelyused
        return newusedata

    def markallunused(self):
        self.intervalsused = []
        self.completelyused = False

    def markused(self, t0, t1):
        logger.debug("list of intervals used on %s: %s", self, self.intervalsused)
        logger.debug("marking used interval from t0=%s to t1=%s",t0,t1)
        # mark the interval from t0 to t1 as used
        # NB: we have to iterate over a copy of intervalsused to avoid problems when we remove items
        for iu in list(self.intervalsused):
            t0u, t1u = iu
            if t0 == t1u:   # is t0 the end of iu?
                # then extend our interval to absorb iu
                logger.debug("absorbing interval %s",iu)
                self.intervalsused.remove(iu)
                t0 = t0u
                logger.debug("new interval to add is t0=%s to t1=%s",t0,t1)
            elif t1 == t0u:  # is t1 the beginning of iu?
                # then extend our interval to absorb iu
                logger.debug("absorbing interval %s",iu)
                self.intervalsused.remove(iu)
                t1 = t1u
                logger.debug("new interval to add is t0=%s to t1=%s",t0,t1)
        self.intervalsused.append([t0,t1])
        if t0 == t1 or (t0 == 0 and t1 == len(self.segchain.segments)):
            self.completelyused = True
        logger.debug("new list of intervals used on %s: %s", self, self.intervalsused)
        if self.completelyused:
            logger.debug("%s is marked completely used", self)

    def findfirstunused(self, t):
        # if t is not in a used interval, return t
        # otherwise return the end of the interval
        # or return None if the whole self is used
        logger.debug("looking for unused spot on chain %s", self)
        logger.debug("intervals used: %s", self.intervalsused)
        if self.completelyused:
            logger.debug("marked completely used: skipping")
            return None

        for t1,t2 in self.intervalsused:
            if t1 < t2: # normal case: interval not wrapping around
                if t1 <= t < t2:
                    return t2
            if t2 < t1: # interval wrapping around
                if t2 <= t or t < t1:
                    return t2
        return t


class liftedchain(segments.framedsegmentchain):
# a lifted chain will be a segchain with some extra members: sheet, finished, ti, basechaini, tf, basechainf
# lifted chain does not have "points" member
    def __init__(self):
        segments.framedsegmentchain.__init__(self)
        self.segments = []
        self.sheet = None
        self.closed = False
        self.name = "unnamed liftedchain"
        self.framings = None

    def copy(self):
        newlc = liftedchain()

        newlc.closed = self.closed
        newlc.name = self.name
        newlc.segments = list(self.segments)
        newlc.sheet = self.sheet
        if self.framings is None:
            newlc.framings = None
        else:
            newlc.framings = list(self.framings)
        newlc.finished = self.finished
        newlc.ti = self.ti
        newlc.basechaini = self.basechaini
        newlc.tf = self.tf
        newlc.basechainf = self.basechainf

        return newlc


class partiallift:
    def __init__(self):
        self.liftedchains = []
        self.activewebs = []
        self.inactivewebs = []
        self.basechains = None
        self.usedata = None
        self.websegdata = []
        self.startdata = []
        self.enddata = []

    def copy(self):
        newpl = partiallift()

        for item in self.liftedchains:
            newpl.liftedchains.append(item.copy())

        newpl.activewebs = list(self.activewebs)
        newpl.inactivewebs = list(self.inactivewebs)
        newpl.basechains = self.basechains
        newpl.usedata = [item.copy() for item in self.usedata]
        newpl.websegdata = list(self.websegdata)
        newpl.startdata = list(self.startdata)
        newpl.enddata = list(self.enddata)

        return newpl


#TODO: actually use this class instead of a dict
class breakpoint:
    def __init__(self, segchaini, ti, segchainf, tf, wpath):
        self.segchaini = segchaini
        self.ti = ti
        self.segchainf = segchainf
        self.tf = tf
        self.wpath = wpath

#TODO: change arguments of a bunch of functions here from "self" to "sn"
#(or else move them into spectralnetwork class)

def prepareforgetlifts(self, allowloops):

    if self.hasloops and not allowloops:
        raise NotImplementedError("Can't get lifts when there is a web with a loop")

    # make list of "breakpoints" where we will allow ourselves to go onto a web
    # we skip the webs which are marked as containing loops (idea: their contributions will be picked up 
    # by other webs in the same family)
    activebreakpoints = []
    for web in self.webs:
        if not web.hasloop:
            activebreakpoints += web.breakpoints

    logger.debug("breakpoints: %s", activebreakpoints)

    # sort activebreakpoints by initial t
    sortedbreakpoints = sorted(activebreakpoints, key=itemgetter("ti"))

    # warn if there are two braekpoints at the same place; this shouldn't happen
    prevbp = None
    for bp in sortedbreakpoints:
        if prevbp is not None:
            if bp["segchaini"] == prevbp["segchaini"] and abs(bp["ti"] - prevbp["ti"]) < GETLIFTS_EPS:
                logger.warn("Two breakpoints occur at the same time %s on segchain %s", bp["ti"], bp["segchaini"])
        prevbp = bp

    # split them up by their initial segchain
    for segchain in self.segchainlist:
        segchain.breakpoints = [item for item in sortedbreakpoints if item["segchaini"] == segchain]
        segchain.intervalsused = []
        segchain.completelyused = False
        
# we maintain a list of partial lifts
# each partial lift includes a collection of (lifted) segchains with sheet numbers
# as well as the base segchains with data about intervals used so far
# and also lists of webs that are definitely active and definitely inactive

def findfirstunfinishedchain(self, partiallift):
    # we want to begin at the end of the first unfinished chain, if one exists
    # else we return None
    return next( (x for x in partiallift.liftedchains if not x.finished), None)
    
def findsitefornewchain(self, partiallift):
    # find starting point (basechain,t) for a new chain
    # always start from the beginning of a chain if possible:
    # then the lift should never be backward extendible
    tinitial = None
    basechaininitial = None
    for basechaincandidate,usedatum in zip(partiallift.basechains,partiallift.usedata):
        # print ("contemplating base chain %s" % id(basechaincandidate))
        tinitialcandidate = usedatum.findfirstunused(t=0.0)
        if tinitialcandidate is not None and (tinitial is None or tinitialcandidate < tinitial):
            basechaininitial = basechaincandidate
            tinitial = tinitialcandidate

    return [tinitial,basechaininitial]

def newplswithunfinishedchain(self, partiallift):
    tinitial,basechaininitial = findsitefornewchain(self, partiallift)
    if tinitial is None:
        return None

    newpls = []
    
    # first make a new chain on sheet 0
    newchain = liftedchain()
    newchain.sheet = 0
    newchain.finished = False
    newchain.ti = tinitial
    newchain.basechaini = basechaininitial
    newchain.tf = tinitial
    newchain.basechainf = basechaininitial
    partiallift.liftedchains.append(newchain)
    
    newpls.append(partiallift)
    # now make more on the other sheets
    
    for i in range(1,self.foliationdata.nsheets):
        newpl = partiallift.copy()
        newpl.liftedchains[-1].sheet = i
        newpls.append(newpl)

    return newpls

def findnextbreakpoint(self, partiallift, curchain):
    # find the next breakpoint starting from tip of unfinished chain "curchain"
    
    basechain = curchain.basechainf
    t = curchain.tf

    bptotake = None
    for bp in basechain.breakpoints:
        # else look for the first breakpoint with bp[1] > t
        # (note the list of breakpoints is sorted)

        # TODO: make this work right when multiple bp occur at the same t
        # (right now this code won't let us take the second one)
        if bp["ti"] > t+GETLIFTS_EPS:
            bptotake = bp
            break
    if bptotake is None and basechain.closed and len(basechain.breakpoints)>0:
        # no breakpoint at larger t, but maybe we will still
        # find one after wrapping around; if so, it would be the
        # first one on the list
        # note it could be that we go all the way back to t
        bp = basechain.breakpoints[0]
        if t >= bp["ti"]:
            bptotake = bp

    return bptotake

def attachdirectlift(self, partiallift, curchain, t, sheet, allowfullloop = False):
    # print ("attachdirectlift() from %s to %s" % (curchain.tf,t))

    if curchain.tf == t and not allowfullloop:
        # print ("zero distance: don't add anything")
        return

    # special case of going all the way around the loop from zero
    if curchain.tf == 0 and t == 0:
        # print ("all the way around")
        t = len(curchain.basechainf.segments)
    newchain = curchain.basechainf.subchain(curchain.tf,t)
    newchain.sheet = sheet
    curchain.append(newchain)
    # find the use data corresponding to curchain.basechainf, then
    # mark segment used
    for item in partiallift.usedata:
        if item.segchain == curchain.basechainf:
            item.markused(curchain.tf, t)
    curchain.tf = t

def attachwebfrombreakpoint(self, partiallift, curchain, breakpoint):
    # print ("attachwebfrombreakpoint() ending at %s" % (breakpoint["tf"]))
    wpath = breakpoint["webpath"]
    curchain.append(wpath.segchain)
    curchain.basechainf = breakpoint["segchainf"]
    curchain.tf = breakpoint["tf"]
    for seg in wpath.segchain.segments:
        partiallift.websegdata.append(spectralnetwork.websegdatum(segment = seg, web = wpath.web, webpath = wpath))

def inorder(t0,t1,t2):
    logger.debug("checking whether %s between %s and %s",t1,t0,t2)
    # check whether t1 is between t0 and t2, allowing wraparounds
    if t0 < t1 < t2:
        logger.debug("yes, it is")
        return True
    if t0 > t2 and (t1 > t2 or t1 < t0):
        logger.debug("yes, it is")
        return True
    logger.debug("no, it's not")
    return False

def findnextevent(self, partiallift, curchain):

    if (curchain.ti == curchain.tf and len(curchain.segments)>0):
        return {"type": "close-chain-ti-equals-tf"}

    bp = findnextbreakpoint(self, partiallift, curchain)

    # print ("in findnextevent() with ti = %s, tf = %s, bp[\"ti\"] = %s" % (curchain.ti, curchain.tf, bp["ti"]))

    if bp is None and not curchain.basechainf.closed:
        return {"type": "finish-open-chain-empty-arc"}

    if bp is None and curchain.basechainf.closed:
        return {"type": "close-chain-empty-loop"}

    if bp is not None and curchain.basechainf == curchain.basechaini:
        if inorder(curchain.tf, curchain.ti, bp["ti"]):
            return {"type": "close-chain-ti-before-bp"}
        if bp["ti"] == curchain.ti:
            return {"type": "close-chain-ti-at-bp"}

    if bp is not None:
        return {"type": "breakpoint", "bp": bp}

    raise ArithmeticError("failure in findnextevent()")

def buildliftfrom(self, partiallift):
    # sort the start and end data, according to
    # the names of the segment chains being lifted
    partiallift.startdata.sort(key = lambda x: x[0].name)
    partiallift.enddata.sort(key = lambda x: x[0].name)

    return spectralnetwork.lift(segchains = partiallift.liftedchains, 
                activewebs = partiallift.activewebs, 
                foliationdata = self.foliationdata, 
                startdata = partiallift.startdata,
                enddata = partiallift.enddata,
                websegdata = partiallift.websegdata)

def processpartiallift(self, partiallift):
    curchain = findfirstunfinishedchain(self, partiallift)
    # print ("working on partial lift %s" % partiallift)
    if curchain is None:
        newpls = newplswithunfinishedchain(self, partiallift)
        if newpls is None:
            # print ("completed a lift")
            return {"partiallifts": [], "completelifts": [buildliftfrom(self, partiallift)]}
        else:
            # print ("added new unfinished chains")
            return {"partiallifts": newpls, "completelifts": []}
        
    event = findnextevent(self, partiallift, curchain)
    # print ("next event type: ", event["type"])

    if event["type"].startswith("finish-open-chain"):
        finishopenchain(self, partiallift, curchain)
        return {"partiallifts": [partiallift], "completelifts": []}

    if event["type"].startswith("close-chain"):
        allowfullloop = (event["type"] == "close-chain-empty-loop")
        closechain(self, partiallift, curchain, allowfullloop)
        # print ("partiallift.basechains[0] is ", id(partiallift.basechains[0]))
        return {"partiallifts": [partiallift], "completelifts": []}

    if event["type"] == "breakpoint":
        bp = event["bp"]
        webpath = bp["webpath"]
        web = bp["web"]
        newpls = []
        # print ("webpath.segchain.sheet = %d" % webpath.segchain.sheet)
        # print ("curchain.sheet = %d" % curchain.sheet)
        # print ("web known inactive: %s" % (web in partiallift.inactivewebs))
        # print ("web known active: %s" % (web in partiallift.activewebs))

        if (not (web in partiallift.inactivewebs)) and (webpath.segchain.sheet == curchain.sheet):
            # print ("follow:")
            # print ("partiallift id is ", id(partiallift))
            # print ("1 now partiallift usedata is: ", partiallift.usedata)
            newpl = partiallift.copy()
            # now there should be no ref left to the original usedata
            # print ("2 now partiallift usedata is: ", partiallift.usedata)

            # print ("intervalsused lists:")
            # print (newpl.usedata[0].intervalsused)
            # print (id(newpl.usedata))
            # print (id(newpl.usedata[0]))
            # print (partiallift.usedata[0].intervalsused)
            # print (id(partiallift.usedata))
            # print (id(partiallift.usedata[0]))

            curchain = findfirstunfinishedchain(self, newpl)
            followbreakpoint(self, newpl, curchain, bp)
            newpls.append(newpl)

        if not (web in partiallift.activewebs):
            # print ("skip:")
            newpl = partiallift.copy()
            curchain = findfirstunfinishedchain(self, newpl)
            skipbreakpoint(self, newpl, curchain, bp)
            newpls.append(newpl)

        # print ("done processing this partial lift")

        return {"partiallifts": newpls, "completelifts": []}

def finishopenchain(self, partiallift, curchain):
    t = len(curchain.basechainf.segments)
    attachdirectlift(self, partiallift, curchain, t, curchain.sheet, allowfullloop = False)
    partiallift.startdata.append([curchain.basechaini,curchain.sheet])
    partiallift.enddata.append([curchain.basechainf,curchain.sheet])    
    curchain.finished = True

def closechain(self, partiallift, curchain, allowfullloop):
    t = curchain.ti
    attachdirectlift(self, partiallift, curchain, t, curchain.sheet, allowfullloop = allowfullloop)
    curchain.close()
    curchain.finished = True

def skipbreakpoint(self, partiallift, curchain, bp):
    t = bp["ti"]
    attachdirectlift(self, partiallift, curchain, t, curchain.sheet)
    partiallift.inactivewebs.append(bp["web"])

def followbreakpoint(self, partiallift, curchain, bp):
    t = bp["ti"]
    attachdirectlift(self, partiallift, curchain, t, curchain.sheet)
    attachwebfrombreakpoint(self, partiallift, curchain, bp)
    if not (bp["web"] in partiallift.activewebs): 
        partiallift.activewebs.append(bp["web"])

def itergetlifts(sn, allowloops):

    logger.info("Collecting lifts")

    prepareforgetlifts(sn, allowloops = allowloops)

    initialpl = partiallift()
    initialpl.basechains = sn.segchainlist
    initialpl.usedata = [segmentusedata(item) for item in initialpl.basechains]

    pls = [initialpl]
    cls = []
    
    while len(pls) > 0:
        
        # print ("len(pls) = %d" % len(pls))
        
        curpl = pls.pop()
        
        out = processpartiallift(sn, curpl)

        pls += out["partiallifts"]
        cls += out["completelifts"]
    
    logger.info("Finished collecting lifts")

    return cls

==> ancillary/lineplotting.py <==
import numpy as np
import matplotlib.colors
import matplotlib.pyplot as plt
import mpl_toolkits.mplot3d as plt3d
from mpl_toolkits.mplot3d.proj3d import proj_transform
from mpl_toolkits.mplot3d.axes3d import Axes3D
from matplotlib.patches import FancyArrowPatch

# arrow stuff from https://gist.github.com/WetHat/1d6cd0f7309535311a539b42cccca89c
class Arrow3D(FancyArrowPatch):

    def __init__(self, x, y, z, dx, dy, dz, *args, **kwargs):
        super().__init__((0, 0), (0, 0), *args, **kwargs)
        self._xyz = (x, y, z)
        self._dxdydz = (dx, dy, dz)

    def draw(self, renderer):
        x1, y1, z1 = self._xyz
        dx, dy, dz = self._dxdydz
        x2, y2, z2 = (x1 + dx, y1 + dy, z1 + dz)

        xs, ys, zs = proj_transform((x1, x2), (y1, y2), (z1, z2), self.axes.M)
        self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))
        super().draw(renderer)

def _arrow3D(ax, x, y, z, dx, dy, dz, *args, **kwargs):
    '''Add an 3d arrow to an `Axes3D` instance.'''

    arrow = Arrow3D(x, y, z, dx, dy, dz, *args, **kwargs)
    ax.add_artist(arrow)

setattr(Axes3D, 'arrow3D', _arrow3D)

def setupfig(azim = -90, elev = 90, dist = 8, showaxes = True, title = ""):
    fig = plt.figure(num=title)
    fig.set_size_inches(7,7)
    ax = fig.add_subplot(111, projection='3d')
    ax.view_init(azim=azim, elev=elev)
    ax.dist = dist
    ax.set_proj_type("ortho") # no perspective
    ax.grid(False)
    if showaxes:
        ax.set_xlabel('X')
        ax.set_ylabel('Y')
        ax.set_zlabel('Z')
    else:
        ax.set_axis_off()
    plt.tight_layout()
    plt.close() # this prevents the plot from being shown twice in jupyter-notebook

    return fig,ax

def plotnodes(ax, nodes):
    for x, y, z in nodes:
        ax.scatter(x, y, z, color='black', marker='s')

def plotline(ax, line, color = "blue", alpha = 1.0, text = None, textsize = 13, textdisplacement = [0,0,0], arrow = False, linewidth = 1):
    x,y = line

    colorwithalpha = matplotlib.colors.to_rgba(color, alpha = alpha)

    line = plt3d.art3d.Line3D([x[0],y[0]], [x[1],y[1]], [x[2],y[2]], color=colorwithalpha, linewidth=linewidth)
    ax.add_line(line)

    if text is not None:
        midpoint = 0.4*x + 0.6*y
        ax.text(midpoint[0]+textdisplacement[0], midpoint[1]+textdisplacement[1], midpoint[2]+textdisplacement[2], text, color = colorwithalpha, size = textsize, horizontalalignment = "center",
            verticalalignment = "center")

    if arrow:
        [startx,starty,startz] = 0.5*x + 0.5*y
        [dirx,diry,dirz] = 0.1*y - 0.1*x
        ax.arrow3D(startx,starty,startz,dirx,diry,dirz,mutation_scale=20,ec=color,fc=color,arrowstyle="simple,tail_width = 0.0")


==> ancillary/linkpolys.py <==
import sympy as sp

def identifylink(poly, selflinking, n):
	links = ["unknot", "trefoil", "rtrefoil", "hopflink", "rhopflink", "figure8"]
	for link in links:
		lpoly = linkpoly(link, selflinking, n)
		if lpoly is not None and sp.expand(poly-lpoly) == 0:
			return link
	return None

def linkpoly(linkname, selflinking, n):
	# get a specialization of HOMFLY polynomial + selflinking correction
	# return None if we don't know the answer

	# we return the poly as a function of
	# formal variable q, which needs to be declared in advance

	q = sp.Symbol("q")

	# cases-construction for specialization of HOMFLY because sympy doesn't seem good at 
	# simplifying the formulas obtained by direct specializations of HOMFLY

	if n == 2:
		if linkname=="unknot":
			basepoly = q + q**(-1)
		elif linkname=="rtrefoil":
			basepoly = q**(-1) + q**(-3) + q**(-5) - q**(-9)
		elif linkname=="trefoil":
			basepoly = q**(1) + q**(3) + q**(5) - q**(9)
		elif linkname=="rhopflink":
			basepoly = 1 + q**2 + q**4 + q**6
		elif linkname=="hopflink":
			basepoly = 1 + q**(-2) + q**(-4) + q**(-6)
		elif linkname=="figure8":
			basepoly = q**5 + q**(-5)
		else:
			basepoly = None

	if n == 3:
		if linkname=="unknot":
			basepoly = q**2 + 1 + q**(-2)
		elif linkname=="rtrefoil":
			basepoly = q**(-2) + q**(-4) + 2*q**(-6) + q**(-8) - q**(-12) - q**(-14)
		elif linkname=="trefoil":
			basepoly = q**(2) + q**(4) + 2*q**(6) + q**(8) - q**(12) - q**(14)
		elif linkname=="rhopflink":
			basepoly = 1 + q**2 + 2*q**4 + 2*q**6 + 2*q**8 + q**10
		elif linkname=="hopflink":
			basepoly = 1 + q**(-2) + 2*q**(-4) + 2*q**(-6) + 2*q**(-8) + q**(-10)
		elif linkname=="figure8":
			basepoly = q**8 + q**(6) - 1 + q**(-6) + q**(-8)
		else:
			basepoly = None		

	if n == 4:
		if linkname=="unknot":
			basepoly = q**3 + q + q**(-1) + q**(-3)
		elif linkname=="rtrefoil":
			basepoly = q**(-3) + q**(-5) + 2*q**(-7) + 2*q**(-9) + q**(-11) - q**(-15) - q**(-17) - q**(-19)
		elif linkname=="trefoil":
			basepoly = q**(3) + q**(5) + 2*q**(7) + 2*q**(9) + q**(11) - q**(15) - q**(17) - q**(19)
		else:
			basepoly = None

	if n == 5:
		if linkname=="unknot":
			basepoly = q**4 + q**2 + 1 + q**(-2) + q**(-4)
		else:
			basepoly = None

	if n == 6:
		if linkname=="unknot":
			basepoly = q**5 + q**3 + q + q**(-1) + q**(-3) + q**(-5)
		else:
			basepoly = None

	if basepoly is None:
		linkpoly = None
	else:
		# include selflinking contribution
		linkpoly = sp.expand(q**(-n*selflinking) * basepoly)

	return linkpoly


==> ancillary/logconfig.py <==
from __future__ import absolute_import
import logging

def logconfig(console=True,filename='/tmp/harmonic.log'):
    formatter = logging.Formatter('[%(asctime)s] [%(processName)s] [%(name)s] [%(levelname)s] %(message)s', datefmt='%m-%d %H:%M')

    root = logging.getLogger('')
    root.setLevel(logging.INFO)
    
    if filename:
        # define a Handler which writes some messages to a log file
        logfile = logging.FileHandler(filename)
        logfile.setFormatter(formatter)

        # add the handler to the root logger
        logging.getLogger('').addHandler(logfile)

    if console:
        # define a Handler which writes some messages to sys.stderr
        console = logging.StreamHandler()
        console.setFormatter(formatter)

        # add this handler to the root logger
        logging.getLogger('').addHandler(console)

# to change log level globally, use eg logconfig.setlevel(logging.WARN)
# to change level for an individual module, eg logconfig.setlevel(logging.DEBUG, "framedata")
def loglevel(level, name = ""):
    logging.getLogger(name).setLevel(level)


==> ancillary/makefigs.py <==
import pytest

from spectralnetwork import *
import vertexlists
from math import exp,sin,cos,pi

import matplotlib.pyplot as plt

import pprint

vl_1web3 = [[[0.34, -0.25, 0.20], 
        [-0.150, -0.04, 0.39], 
        [-0.148, 0.143, 0.35], 
        [0.093, 0.362, 0.46]]]

vl_1web4 = [[[-0.44752347907180146, -0.2876167531233934, -0.37624040980583373], 
[-0.12268608969926986, -0.011579715544366875, 0.2954838508544322], 
[-0.16482918046698403, -0.002663505413100564, 0.021965434575961673], 
[-0.4728276416332755, 0.1450676293598091, 0.18340304038496813], 
[-0.36991224983179927, -0.3099243030869079, 0.37982828766875976], 
[0.36333351108729084, -0.19575751421533738, 0.3181780738027594]]]

vl_1web4 = [[[0.243758, -0.472845, -0.37624],
[0.100459, -0.0713714, 0.295484],
[0.141415, -0.0847213, 0.0219654],
[0.482015, -0.110782, 0.183403],
[0.165391, -0.453358, 0.379828],
[-0.412535, 0.0121358, 0.318178]]]

vl_trefoil = [[[0.13390426, 0.29870024, 0.28669852],[-2.65803807,  0.98163805,  2.2346894 ],[ 1.52891321, -1.23954893,  1.8865974 ],[3.18104051, 3.24227419, 3.70661623],[-4.55533577, -3.64887543, -0.96890816],[0.60160695, 0.14737081, 3.86403765]]]

vl_hexloop = [[[-0.3163684605146872, -0.17224755087054983, 0.3],
  [-0.3276191170052522, -0.14974623788941988, 0.7]],
 [[-0.0033650738637565313, 1.690084235024551, 0.3],
  [0.0033650738637565313, 1.7099157649754488, 0.7]],
 [[2.3145216856107704, 3.0727553482998906, 0.3],
  [2.3364997075887923, 3.0727553482998906, 0.7]],
 [[5.594089343799922, 1.7368825594490978, 0.3],
  [5.604139087519023, 1.7167830720108972, 0.7]],
 [[5.335106962663846, 0.16875947602872685, 0.3],
  [5.326465154055151, 0.15147585881133716, 0.7]],
 [[2.2838974764572813, -1.8463621460498696, 0.3],
  [2.2615511077421973, -1.8463621460498696, 0.7]]]

def makefig(vl, filename, foliationdata = symmfoliation(), tryargs = {}, plotargs = {}, elev = None, azim = None):

    defaulttryargs = {"nsheets": 3, "foliationdata": foliationdata}
    tryargs = {**defaulttryargs, **tryargs}

    data = trylink(pointslist = vl, **tryargs)

    defaultplotargs = {"showsegmentnames": False, "showwebsheetlabels": False, "showactivewebs": True}
    plotargs = {**defaultplotargs, **plotargs}   # kwargs will override the default if passed

    fig = data["sn"].plot(**plotargs)
    if elev is not None:
        fig.axes[0].elev = elev
    if azim is not None:
        fig.axes[0].azim = azim

    fig.savefig(filename+".svg")
    fig.savefig(filename+".pdf")

    with open(filename+".txt", "w") as output:
        outstring = pprint.pformat(data["processedlifts"])
        output.write(outstring)
        output.write("\n")

# makefig(vl_1web3, "unknot-with-one-web3")
# makefig(vl_1web4, "unknot-with-one-web4")
# makefig(vl_trefoil, "trefoil-with-webs")
# makefig(vl_hexloop, "hex-loop", foliationdata = standardfoliation(nsheets=3), plotargs = {"showactivewebs": False, "showallwebs": True}, tryargs = {"maxiter": 6, "closed": False, "projectiondir": [1,0,0]}, elev=1500, azim=65)


==> ancillary/openisotopy.py <==
import numpy as np
import sympy as sp
import re
import math
import random

from spectralnetwork import trylink
from standard import randomdir
import foliations
import itertools

import logging
if __name__ == '__main__':
    import logconfig
    logconfig.loglevel(logging.WARN)
logger = logging.getLogger(__name__)

def simpleseg(p1xy,p2xy,z1,z2,ori1="cw",ori2="u"):
    xy1=p1xy
    xy2=p2xy
    cross=xy1[0]*xy2[1]-xy1[1]*xy2[0]
    if cross == 0:
        print("warning: collinear points")
    if cross > 0 and ori1 == "cw":
        xy1=p2xy
        xy2=p1xy
    if cross < 0 and ori1 == "ccw":
        xy1=p2xy
        xy2=p1xy
    if ori2 == "u":
        startpoint=[xy1[0],xy1[1],min(z1,z2)]
        endpoint=[xy2[0],xy2[1],max(z1,z2)]
    elif ori2 == "d":
        startpoint=[xy1[0],xy1[1],max(z1,z2)]
        endpoint=[xy2[0],xy2[1],min(z1,z2)]
    return [startpoint,endpoint]

def xyproj(t):
    return [t[0],t[1]]

def cross(v1,v2):
    return v1[0]*v2[1]-v1[1]*v2[0]

def floatreducer(expression):
    strexp=str(expression)
    values = re.findall(r'\d.\d+', strexp)
    for ii in range(len(values)):
        val = '{:0.4f}'.format(float(values[ii]))
        strexp=strexp.replace(str(values[ii]),val,1)
    return sp.expand(strexp)
    
def vec(t1,t2):
    if len(t1) == 2:
        return [t2[0]-t1[0],t2[1]-t1[1]]
    if len(t1) == 3:
        return [t2[0]-t1[0],t2[1]-t1[1],t2[2]-t1[2]]

def ortho(v):
    return np.array([v[1],-v[0]])

def isparallel(v1,v2):
    cross=v1[0]*v2[1]-v1[1]*v2[0]
    if np.abs(cross) < 0.001:
        return True
    else:
        return False
    
def intersection(p1,p2,v1,v2):
    A = np.array([[v1[0],-v2[0]],[v1[1],-v2[1]]])
    B = np.array([p2[0]-p1[0],p2[1]-p1[1]])
    x = np.linalg.solve(A,B)[0]
    return [p1[0] + x*v1[0],p1[1] + x*v1[1]]
    

def shift(center,distance,direction):
    if len(center) == 2:
        return [center[0]+distance*direction[0]/(np.linalg.norm(direction)),center[1]+distance*direction[1]/(np.linalg.norm(direction))]
    if len(center) == 3:
        return [center[0]+distance*direction[0]/(np.linalg.norm(direction)),center[1]+distance*direction[1]/(np.linalg.norm(direction)),center[2]+distance*direction[2]/(np.linalg.norm(direction))]
    
# delta1 is half the length of the plato, delta2 measures percentage of height coordinates 
def longseg(seg,center,delta1,delta2,direction=None):
    p1=xyproj(seg[0])
    p2=xyproj(seg[1])
    if direction is None:
        shiftdir=[p2[1]-p1[1],p1[0]-p2[0]]
        if np.dot(vec(p1,center),shiftdir)<0:
            shiftdir=[-p2[1]+p1[1],-p1[0]+p2[0]]
    else:
        shiftdir=direction
    shiftcenter=shift(center,0.05*np.linalg.norm(shiftdir),shiftdir)
    v1=shift(shiftcenter,delta1,vec(p2,p1))
    v2=shift(shiftcenter,delta1,vec(p1,p2))
    v1.append(seg[0][2]+delta2*(seg[1][2]-seg[0][2]))
    v2.append(seg[0][2]+(1.0-delta2)*(seg[1][2]-seg[0][2]))
    v3=shift(seg[0],0.1*np.linalg.norm(vec(seg[0],seg[1])),vec(seg[0],seg[1]))
    v4=shift(seg[1],0.1*np.linalg.norm(vec(seg[0],seg[1])),vec(seg[1],seg[0]))
    return [seg[0],v3,v1,v2,v4,seg[1]]

def isocompare(vex1,vex2,projectiondir,agnostic,nsheets=4):

    data1=trylink(pointslist=vex1,closed=False,nsheets=nsheets,agnostic=agnostic,projectiondir=projectiondir)
    data2=trylink(pointslist=vex2,closed=False,nsheets=nsheets,agnostic=agnostic,projectiondir=projectiondir)
    if data1 is None or data2 is None:
        raise ArithmeticError("Trylink error")
    
    else:
        total1=data1["totals"]
        total2=data2["totals"]

        qsol=[]
        qsollist=[]
        tagsol=True
        for t1 in total1:
            for t2 in total2:
                if t2[0]==t1[0] and not t1[1]==t2[1]:
                    w0,w1,w2,w3=sp.symbols("web0 web1 web2 web3")
                    sol0=sp.solve(t1[1]-t2[1],w0)
                    sol1=sp.solve(t1[1]-t2[1],w1)
                    sol2=sp.solve(t1[1]-t2[1],w2)
                    sol3=sp.solve(t1[1]-t2[1],w3)
                    sollist=[sol0,sol1,sol2,sol3]
                    for item in sollist:
                        if len(item) != 0:
                            sol=item[0].subs(q,1.0)
                            if sol == 1.0 or sol == -1.0:
                               qsollist.append([t1,t2,item[0]]) 
                    if (t1[1]-t2[1]) != 0 and len(qsollist) == 0:
                        tagsol=False
                        logger.warning("Unresolved mismatch: %s != %s", t1, t2)
                    

        if len(qsollist) > 0:
            qsol.append(qsollist[0])
    
    
    data1["sn"].plot().show()
    data2["sn"].plot().show()
    
    return data1,data2,qsol,tagsol

# h1,h2,h3 specify height tendencies; c1,c2,c3 specify counterclockwise or clockwise
# center,distance,width specify xy-coordinates of initial three segments
# "nleg" indicates which leg to pull to the center
# "delta1" specfices the ratio of the width of the plateau over the width of the original strand
# "vertexorientation" controls vertex orientation
# "sheets" lists the 3 sheets which will be used for the web
def threestringisotopy(foliationdata,h1,h2,h3,c1,c2,c3,nsheets=3,nleg=0,center=[0,0],heightc=0,distance1=1,distance2=1,distance3=1,slope1=75,slope2=75,slope3=75,delta1=0.1,delta2=0.4,sheets=(0,1,2)):

    hlist=[h1,h2,h3]
    clist=[c1,c2,c3]
    distancelist=[distance1,distance2,distance3]
    height1=[heightc - 1.0,heightc + 1.0]
    height2=[heightc - 1.0,heightc + 1.0]
    height3=[heightc - 1.0,heightc + 1.0]
    heightlist=[height1,height2,height3]
    width=[1.0/slope1,1.0/slope2,1.0/slope3]
    segs=[]

    dirleaf=[np.array(foliationdata.leafdirection(sheets[2],sheets[1])[0:2]), 
    np.array(foliationdata.leafdirection(sheets[0],sheets[2])[0:2]), 
    np.array(foliationdata.leafdirection(sheets[1],sheets[0])[0:2])]

    segcenter = [shift(center,distance,direction) for distance,direction in zip(distancelist,dirleaf)]

    for k in range(3):
        segs.append(
            simpleseg(
                      shift(segcenter[k],width[k], ortho(dirleaf[k])),
                      shift(segcenter[k],width[k],-ortho(dirleaf[k])),
                      heightlist[k][0],heightlist[k][1],clist[k],hlist[k]
                      )
            )
    vertices1=segs[:]
    vertices2=segs[:]
    seg4=longseg(segs[nleg],center,delta1*width[nleg],delta2)
    vertices2[nleg]=seg4
    return vertices1,vertices2

# innerdir chooses the direction of the inner leg    
def fourstringiso(innerdir=1,agnostic=False,nsheets=3,choice=0,h1="u",h2="u",h3="u",h4="u",c1="cw",c2="cw",c3="cw",c4="cw",nleg=1,center=[0,-0.5],dcenter=1,heightc=0.5,distance=2.3,slope1=5,slope2=4.7,slope3=4.8,slope4=4.9,delta1=0.1,delta2=0.4):
    projectiondir=[0,0,1]
    if nsheets == 3:
        choice = 0
    dirleaf=leafdirlist[choice]
    hlist=[h1,h2,h3,h4]
    clist=[c1,c2,c3,c4]
    height1=[heightc - 1.0,heightc + 1.0]
    height2=[heightc - 1.0,heightc + 1.0]
    height3=[heightc - 1.0,heightc + 1.0]
    height4=[heightc - 1.0,heightc + 1.0]
    width=[1.0/slope1,1.0/slope2,1.0/slope3,1.0/slope4]
    heightlist=[height1,height2,height3,height4]
    center1=center
    center2=shift(center1,dcenter,dirleaf[innerdir])
    segs1=[]
    segs2=[]
    counter=int(0)
    for i in range(len(dirleaf)):
        if not i == innerdir:
            if np.dot(dirleaf[i],vec(center1,center2)) < 0:
                segctr1=shift(center1,distance+0.19,dirleaf[i])
                segctr2=shift(center2,distance-0.27,np.negative(dirleaf[i]))
                segs1.append(simpleseg(shift(segctr1,width[counter],ortho(dirleaf[i])),shift(segctr1,width[counter],np.negative(ortho(dirleaf[i]))),heightlist[counter][0],heightlist[counter][1],clist[counter],hlist[counter]))
                segs2.append(simpleseg(shift(segctr2,width[counter+int(2)],ortho(dirleaf[i])),shift(segctr2,width[counter+int(2)],np.negative(ortho(dirleaf[i]))),heightlist[counter+int(2)][0],heightlist[counter+int(2)][1],clist[counter+int(2)],hlist[counter+int(2)]))
                counter=counter+int(1)
            else:
                segctr1=shift(center1,distance+0.23,np.negative(dirleaf[i]))
                segctr2=shift(center2,distance-0.18,dirleaf[i])
                segs1.append(simpleseg(shift(segctr1,width[counter],ortho(dirleaf[i])),shift(segctr1,width[counter],np.negative(ortho(dirleaf[i]))),heightlist[counter][0],heightlist[counter][1],clist[counter],hlist[counter]))
                segs2.append(simpleseg(shift(segctr2,width[counter+int(2)],ortho(dirleaf[i])),shift(segctr2,width[counter+int(2)],np.negative(ortho(dirleaf[i]))),heightlist[counter+int(2)][0],heightlist[counter+int(2)][1],clist[counter+int(2)],hlist[counter+int(2)]))
                counter=counter+int(1)
    segs=[*segs1,*segs2]
    vertices1=segs[:]
    vertices2=segs[:]
    if nleg < 2:
        seg5=longseg(segs[nleg],center1,delta1,delta2)
    else:
        seg5=longseg(segs[nleg],center2,delta1,delta2)
    vertices2[nleg]=seg5
#    print(vertices1,vertices2)
#    return vertices1, vertices2
    return isocompare(vertices1,vertices2,projectiondir,agnostic=agnostic,nsheets=nsheets)

def fourstringisoscan(choice=0,nsheets=3,innerdir=1,agnostic=False):
    lh1=["u","d"]
    lh2=["u","d"]
    lh3=["u","d"]
    lh4=["u","d"]
    lc1=["cw","ccw"]
    lc2=["cw","ccw"]
    lc3=["cw","ccw"]
    lc4=["cw","ccw"]
    legs=[0,1,2,3]
    factorlist=[]
    fname="4string"+str(choice)+"nsheets"+str(nsheets)+"innderdir"+str(innerdir)+".txt"
    
    with open(fname,"w") as fOut:
        fOut.write("foliation data:"+" position 1: "+str(leafdirlist[choice][0])+" position 2: "+str(leafdirlist[choice][1])+" position 3: "+str(leafdirlist[choice][2])+"\n")
        for h1,h2,h3,h4,c1,c2,c3,c4 in itertools.product(lh1,lh2,lh3,lh4,lc1,lc2,lc3,lc4):
            for nleg in legs:
                try:
                    data1,data2,matchinglifts,solconfig=fourstringiso(innerdir=innerdir,agnostic=agnostic,nsheets=nsheets,choice=choice,h1=h1,h2=h2,h3=h3,h4=h4,c1=c1,c2=c2,c3=c3,c4=c4,nleg=nleg)
                except ArithmeticError:
                    print("not working: "+h1+" "+h2+" "+h3+" "+h4+" "+c1+" "+c2+" "+c3+" "+c4)
                    break
                if len(matchinglifts) != 0:
                    print(h1,h2,h3,h4,c1,c2,c3,c4,nleg)
                    factor=matchinglifts[0][2]
                    fOut.write("h1= "+h1+" h2= "+h2+" h3= "+h3+" h4= "+h4+" c1= "+c1+" c2= "+c2+" c3= "+c3+" c4= "+c4+" leg= "+str(nleg)+" factor= "+str(factor)+"\n")
                    factorlist.append([h1,h2,h3,h4,c1,c2,c3,c4,str(nleg),str(factor)])
                    break
            
    return factorlist

# getvertices() fills in two extra legs given a vertex and a leg, here legdir points away from the center
def getvertices(center,legdir,dirleaf,distance):
    verticeslist=[]
    for x in dirleaf:
        if not isparallel(legdir,x):
            shiftdir= np.dot(-np.sign(np.dot(x,legdir)),x)
            disperturb=(random.random()-0.5)*0.1+distance
            verticeslist.append([shift(center,disperturb,shiftdir),np.negative(shiftdir)])
    return verticeslist

# config=True/False indicates whether the center vertex is mirrored or not,outerleg=0,1,2 labels which two legs connected to the center vertex are internal legs
def fivestringiso(choice=0,nsheets=3,config=True,outerleg=1,agnostic=False,hlist=["u","u","u","u","u"],clist=["cw","cw","cw","cw","cw"],slope=[10.9,8.1,8.2,7.8,10.7],nleg=1,delta1=0.1,delta2=0.4,distance=0.7):
    projectiondir=[0,0,1]
    if nsheets == 3:
        choice = 0
    dirleaf=leafdirlist[choice]
    center=[0,-0.5]
    heightc=0.5
    height=[heightc - 1, heightc + 1]
    width=[1.0/slope[0],1.0/slope[1],1.0/slope[2],1.0/slope[3],1.0/slope[4]]
# segcenters is the list of centers for segments, the first element is the segment center, the second element is the shift vector pointing towards the parent vertex    
    segcenters=[]
    vertices=[]
    segs=[]
    for x in dirleaf:
        if config == True:
            vertices.append([shift(center,distance+1.7,x),np.negative(x)])
        else:
            vertices.append([shift(center,distance-2.3,np.negative(x)),x])
    for vertex in vertices:
        if not isparallel(vertex[1],dirleaf[outerleg]):
            extravertices=getvertices(vertex[0],vertex[1],dirleaf,distance+1.1)
            segcenters.extend(extravertices)
        else:
            segcenters.append(vertex)
    for i in range(len(segcenters)):
        segcenter=segcenters[i]
        p1=shift(segcenter[0],width[i],ortho(segcenter[1]))
        p2=shift(segcenter[0],width[i],np.negative(ortho(segcenter[1])))
        segs.append(simpleseg(p1,p2,height[0],height[1],clist[i],hlist[i]))
    vex1=segs[:]
    vex2=segs[:]
    lsegcenter=shift(segcenters[nleg][0],distance+2.4,segcenters[nleg][1])
    lseg=longseg(vex2[nleg],lsegcenter,delta1,delta2,segcenters[nleg][1])
    vex2[nleg]=lseg
#    print(vex1,vex2)
#    return vex1,vex2
    return isocompare(vex1,vex2,projectiondir,agnostic=agnostic,nsheets=nsheets)

# length specifies lengths of 4 edges of the 6-gon, the "missing vertex" is obtained by solving intersections of the last two edges
# once the 6-gon is produced, choose 5 out of the 6 vertices where we do a shift to obtain the attach points to links.
def singleloop(dh=0.2,length=[1.7,2.6,3.1,1.2],hlist=["u","u","u","u","u","u"],clist=["cw","cw","cw","cw","cw","cw"],slope=[15.9,19.1,18.2,17.8,20.7,17.9],nleg=1,delta1=0.1,delta2=0.4,distance=[0.36,0.51,0.21,0.56,0.26,0.71]):
    dirleaf=[np.array([0, 2]), np.array([2, 1]), np.array([2, -1])]
    order=[0,1,2]
    startp=[0,0]
    heightc=0.5
    height=[heightc - dh, heightc + dh]
    width=[dh/slope[0],dh/slope[1],dh/slope[2],dh/slope[3],dh/slope[4],dh/slope[5]]
    innervex=[startp]
#    for sign in [1,-1]:
#        for ii in order:
#            endp=shift(startp,length[ii],sign * dirleaf[ii])
#            startp = endp
#            innervex.append(endp)
#    del innervex[-1]
    for ii in order:
        endp = shift(startp,length[ii],dirleaf[ii])
        startp = endp
        innervex.append(endp)
        
    vex4 = shift(endp,length[3],[0, -2])
    innervex.append(vex4)
    
    vex5 = intersection(innervex[0],vex4,[2,-1],[-2,-1])
    innervex.append(vex5)
        
#    print(innervex)
    
    center=[0,0]
    for point in innervex:
        center[0]=center[0]+point[0]/(6.0)
        center[1]=center[1]+point[1]/(6.0)
#    print(center)
        
    outervex=[]
    for i in range(6):
        if i == nleg:
            outervex.append(innervex[i])
        else:
            if i != 0 and i != 5:
                preedge = vec(innervex[i - 1],innervex[i])
                postedge = vec(innervex[i],innervex[i + 1])
            elif i == 0:
                preedge = vec(innervex[5],innervex[0])
                postedge = vec(innervex[0],innervex[1])
            else:
                preedge = vec(innervex[4],innervex[5])
                postedge = vec(innervex[5],innervex[0])
            for direction in dirleaf:
                if (not isparallel(direction,preedge)) and (not isparallel(direction,postedge)):
                    if cross(direction,postedge) < 0:
                        newvex = shift(innervex[i],distance[i],direction)
                    else:
                        newvex = shift(innervex[i],distance[i],np.negative(direction))
                    break
            outervex.append(newvex)
    
    segs=[]
    for i in range(6):
        if i == nleg:
#            segdir = ortho(vec(center,innervex[i]))
            segdir = ortho(vec(center,outervex[i]))
        else:
#            segdir = ortho(vec(center,innervex[i]))
            segdir = ortho(vec(innervex[i],outervex[i]))
        p1=shift(outervex[i],width[i],segdir)
        p2=shift(outervex[i],width[i],np.negative(segdir))
        segs.append(simpleseg(p1,p2,height[0],height[1],clist[i],hlist[i]))
    
    vex1 = segs[:]
    vex2 = segs[:]
    longsegdir = vec(outervex[nleg],center)
    lseg=longseg(vex2[nleg],center,delta1,delta2,longsegdir)
    vex2[nleg]=lseg
    
    return vex1,vex2
        
                
def fivegonloop(dh=0.2,length=[1.7,3.6,2.1],hlist=["u","u","u","u","u"],clist=["cw","cw","cw","cw","cw"],slope=[15.9,19.1,18.2,17.8,20.7],delta1=0.1,delta2=0.4,distance=[0.36,0.51,0.21,0.56,0.26]):
    dirleaf=[np.array([0, -2]), np.array([2, -1]), np.array([2, 1])]
    nleg=4
    order=[0,1,2]
    startp=[0,0]
    heightc=0.5
    height=[heightc - dh, heightc + dh]
    width=[dh/slope[0],dh/slope[1],dh/slope[2],dh/slope[3],dh/slope[4]]
    innervex=[startp]
#    for sign in [1,-1]:
#        for ii in order:
#            endp=shift(startp,length[ii],sign * dirleaf[ii])
#            startp = endp
#            innervex.append(endp)
#    del innervex[-1]
    for ii in order:
        endp = shift(startp,length[ii],dirleaf[ii])
        startp = endp
        innervex.append(endp)
    
    vex4 = intersection(innervex[0],innervex[3],[2,1],[0,2])
    innervex.append(vex4)
        
    print(innervex)
    
    center=[0,0]
    for point in innervex:
        center[0]=center[0]+point[0]/(5.0)
        center[1]=center[1]+point[1]/(5.0)
#    print(center)
        
    outervex=[]
    for i in range(5):
        if i == nleg:
            outervex.append(innervex[i])
        else:
            if i != 0 and i != 4:
                preedge = vec(innervex[i - 1],innervex[i])
                postedge = vec(innervex[i],innervex[i + 1])
            elif i == 0:
                preedge = vec(innervex[4],innervex[0])
                postedge = vec(innervex[0],innervex[1])
            else:
                preedge = vec(innervex[3],innervex[4])
                postedge = vec(innervex[4],innervex[0])
            for direction in dirleaf:
                if (not isparallel(direction,preedge)) and (not isparallel(direction,postedge)):
                    if cross(direction,postedge) > 0:
                        newvex = shift(innervex[i],distance[i],direction)
                    else:
                        newvex = shift(innervex[i],distance[i],np.negative(direction))
                    break
            outervex.append(newvex)
    
    segs=[]
    for i in range(5):
        if i == nleg:
#            segdir = ortho(vec(center,innervex[i]))
            segdir = ortho(vec(center,outervex[i]))
        else:
#            segdir = ortho(vec(center,innervex[i]))
            segdir = ortho(vec(innervex[i],outervex[i]))
        p1=shift(outervex[i],width[i],segdir)
        p2=shift(outervex[i],width[i],np.negative(segdir))
        segs.append(simpleseg(p1,p2,height[0],height[1],clist[i],hlist[i]))
    
    vex1 = segs[:]
    vex2 = segs[:]
    longsegdir = vec(outervex[nleg],center)
    lseg=longseg(vex2[nleg],center,delta1,delta2,longsegdir)
    vex2[nleg]=lseg
    
    return vex1,vex2  
        
    
def trysolve(d1,d2):
    undet = d1["undetermined"] | d2["undetermined"]
    if len(undet) > 1:
        raise ArithmeticError("too many undetermined webs")
    for item in undet:
        var = item

    sol = None

    for key,val1 in d1["totals"].items():
        val2 = d2["totals"][key]
        if val1 != val2:
            solc = sp.solve(val1-val2,var)
            if sol is None:
                sol = solc
            else:
                if sol != solc:
                    raise ArithmeticError("solution inconsistent: %s != %s" % (sol,solc))

    return {"variable": var, "solution": sol}


==> ancillary/paths.py <==
import numpy as np
import scipy
import scipy.linalg

from cmath import phase,pi

import random
import copy

import segments
import foliations

import logging
if __name__ == '__main__':
	import logconfig
	logconfig.logconfig(filename='/tmp/paths.log')
	logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

# code for computing total winding of a configuration of strands in R^3
# each strand modeled as a straight line

PATHS_EPS = 1e-12

def angledifference(x, y, killpi = True):
	'''Compute difference in angle between two vectors in R^2
	   normalized to lie between -pi and pi;
	   if killpi = True then return zero for anti-aligned vectors'''

	# convert the vectors to complex numbers, just to leverage cmath.phase
	xc = x[0]+1j*x[1]
	yc = y[0]+1j*y[1]

	a = phase(xc)-phase(yc)
	if killpi:
		if abs(a - pi) < PATHS_EPS:
			logger.debug("suppressed a phase difference very close to +pi")
			return 0.0
		if abs(a + pi) < PATHS_EPS:
			logger.debug("suppressed a phase difference very close to -pi")
			return 0.0
	if -pi <= a <= pi:
		return a
	elif a < -pi:
		return a+2*pi
	elif a > pi:
		return a-2*pi

class path:
	# TODO: move all this functionality into segchain

	def __init__(self, segments, sheet, closed = False):
		self.segments = segments
		self.sheet = sheet
		self.closed = closed

	def __repr__(self):
		return "path on sheet %d, closed = %s, built from segments: %s" % (self.sheet, self.closed, self.segments)

	def tosegmentchain(self):
		# convert to a framedsegchain (assumes all the segs are framed!)
		points = [item.x0 for item in self.segments]
		if not self.closed:
			points.append(self.segments[-1].x1)
		framings = [item.framing for item in self.segments]
		return segments.framedsegmentchain(points = points, closed = self.closed, perturb = 0, framings = framings)

	def append(self, segment):
		self.segments = self.segments + [segment]

	def prepend(self, segment):
		self.segments = [segment] + self.segments

	def project(self, foliationdata, sheets, killshortsegments = True):
		# project the path to a particular leaf space
		# if killshortsegments = True, delete path segments which are parallel to foliation
		projecteddirections = []
		for segment in self.segments:
			projecteddirection = foliationdata.project(segment.direction(), sheets)
			if (not killshortsegments) or (np.linalg.norm(projecteddirection) > PATHS_EPS):
				projecteddirections.append(projecteddirection)
		return projecteddirections

	def framingfactor(self, foliationdata):
		framing = 0
		logger.debug("computing framing factor for path %s",self)
		for n in range(len(self.segments)-1):
			framing += segments.cornerframingfactor(self.segments[n], self.segments[n+1], self.sheet, foliationdata)
		if self.closed:
			framing += segments.cornerframingfactor(self.segments[-1], self.segments[0], self.sheet, foliationdata)
		logger.debug("total framing factor for this path is %s",framing)
		return framing

	def winding(self, foliationdata):
		subpathwindings = self.subpathwindings(foliationdata)
		winding = sum([sw["winding"] for sw in subpathwindings])
		logger.debug("computed winding %s (subpath windings %s)",winding,subpathwindings)
		return winding

	def subpathwindings(self, foliationdata):
		sheetpairs = [[self.sheet, (self.sheet+1+n) % foliationdata.nsheets] for n in range(foliationdata.nsheets-1)]

		subpaths = []

		# project to all leaf spaces and compute winding for each
		for sheets in sheetpairs:
			projecteddirections = self.project(foliationdata, sheets)

			winding = 0.0

			for n in range(len(projecteddirections)-1):
				anglechange = angledifference(projecteddirections[n+1], projecteddirections[n], killpi = True)
				winding += anglechange / (2*pi)

			# if the path is closed then add last transition
			if self.closed:
				anglechange = angledifference(projecteddirections[0], projecteddirections[-1], killpi = True)
				winding += anglechange / (2*pi)

			subpaths.append({"winding": winding, "sheets": sheets})

		return subpaths

	def plot(self, ax, color = "orange", displace = True, displaceamount = 0.1):
		if displace:
			displacevector = displaceamount*np.array([random.random()-0.5 for n in range(3)])
		else:
			displacevector = [0,0,0]
		for segment in self.segments:
			segcopy = copy.copy(segment)  # copy the segment to give it a new name
			segcopy.name = "%d" % self.sheet
			segcopy.plot(ax, color = color, label = True, displacevector = displacevector)


==> ancillary/projection.py <==
from random import random

def standardprojection(v):
	return v[0:2]

def standardcomponent(v):
	return v[2]


==> ancillary/projectors.py <==
import numpy as np
import scipy

PROJECTORS_EPS = 1e-12

def buildprojectormatrix(projectiondirection):
	normalizedprojdir = projectiondirection / (np.dot(projectiondirection,projectiondirection))**(0.5)
	def project(v):
		return v - np.dot(v,normalizedprojdir)*normalizedprojdir
	def unitvector(n):
		return np.array([1.0 if m == n else 0.0 for m in range(3)])
	projectormatrix = np.transpose(np.array([project(unitvector(n)) for n in range(3)]))

	# take singular value decomposition: projector is U*s*Vh with U,Vh unitary and s = diag(1,1,0)
	U,s,Vh = scipy.linalg.svd(projectormatrix)

	# the first two rows of Vh give a map R^3 --> R^2, which kills projection direction
	# and is norm-preserving on the orthocomplement of the projection direction

	# now get vectors e0,e1,e2 s.t. e0,e1 map to basis of R^2 while e2 is projected to zero
	# (using fact Vh is unitary)
	e0 = Vh[0]
	e1 = Vh[1]
	e2 = normalizedprojdir

	# compute orientation sign: this should be +1 or -1
	orientationsign = np.linalg.det([e0,e1,e2])
	if abs(abs(orientationsign) - 1) > PROJECTORS_EPS:
		raise ArithmeticError("Orientation sign not close to +/- 1: got %s" % orientationsign)

	# if it's not oriented, swap the vectors
	# (so our projector is the first two rows of Vh in some order)
	if orientationsign < 0:
		smallprojectormatrix = np.array([e0,e1])
	else:
		smallprojectormatrix = np.array([e1,e0])

	return smallprojectormatrix


==> ancillary/sample-computations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Import the main module."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from spectralnetwork import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Set up logging. Change from INFO to WARN to make the code quieter, or to DEBUG for much more output."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import logconfig\n",
    "logconfig.logconfig(filename = \"/tmp/sample.log\")\n",
    "logconfig.loglevel(logging.INFO)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Vertex lists for 3 sample links shown in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "vl_1web3 = [[[0.34, -0.25, 0.20], \n",
    "        [-0.150, -0.04, 0.39], \n",
    "        [-0.148, 0.143, 0.35], \n",
    "        [0.093, 0.362, 0.46]]]\n",
    "\n",
    "vl_1web4 = [[[0.243758, -0.472845, -0.37624],\n",
    "[0.100459, -0.0713714, 0.295484],\n",
    "[0.141415, -0.0847213, 0.0219654],\n",
    "[0.482015, -0.110782, 0.183403],\n",
    "[0.165391, -0.453358, 0.379828],\n",
    "[-0.412535, 0.0121358, 0.318178]]]\n",
    "\n",
    "vl_trefoil = [[[0.13390426, 0.29870024, 0.28669852],[-2.65803807,  0.98163805,  2.2346894 ],[ 1.52891321, -1.23954893,  1.8865974 ],[3.18104051, 3.24227419, 3.70661623],[-4.55533577, -3.64887543, -0.96890816],[0.60160695, 0.14737081, 3.86403765]]]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Find the webs and lifts for one of these links. (Change the argument from \"vl_1web3\" to \"vl_1web4\" or \"vl_trefoil\" to get the other examples.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = trylink(pointslist = vl_1web3, nsheets = 3, foliationdata = symmfoliation())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Get the sum of the contributions of all lifts (link polynomial)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"total\"]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "See which link polynomial it matches."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"matchedlink\"]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Set up plotting. Comment out this line to get a fixed projection instead of an interactive 3-d plot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot the link with the attached webs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"sn\"].plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Show the list of webs, and the list of active webs (webs that are used in at least one lift)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"webs\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"activewebs\"]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "List the contributions from the individual lifts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[l[\"contribution\"] for l in data[\"processedlifts\"]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "List a lot of details about the fourth lift. (Change \"3\" to another number to see the data about the other lifts; the indexing starts from 0.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"processedlifts\"][3]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot the fourth lift. (Change \"3\" to another number to plot the other lifts.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"sn\"].plot(lift = data[\"lifts\"][3], showallwebs = False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Try a random knot with 6 vertices. (Change \"6\" to another number if desired.) This can fail in examples, e.g. if it turns out to have webs with loops or if the parameters \"maxstrips\" or \"maxiter\" are exceeded; but most of the time it should work, with 8 or fewer vertices.\n",
    "\n",
    "Also use a random planar foliation. (This code will not work for non-planar foliations, because the nsheets=3 rules don't run in \"covariant\" mode -- they use the splitting into R^2 x R. For nsheets=2 you can set covariant=True for covariant mode.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "rdata = trylink(npoints = 6, nsheets = 3, maxiter = 12, maxstrips = 10000, userandomfoliation = True, planar = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ancillary/segments.py <==
import numpy as np
import random
import itertools
import math
import copy
from cmath import phase,pi

import projectors
import lineplotting

from standard import standardprojection,standardcomponent,standardframing

import logging
if __name__ == '__main__':
    import logconfig
    logconfig.logconfig(filename='/tmp/segments.log')
    logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

SEGMENTS_EPS = 1e-12

#TODO: don't repeat these functions in strips.py
def cross(x, y):
	return np.array([x[1]*y[2] - x[2]*y[1], x[2]*y[0] - x[0]*y[2], x[0]*y[1] - x[1]*y[0]])

def iszero(x):
	return np.linalg.norm(x) < SEGMENTS_EPS

def parallel(x, y):
	return iszero(cross(x,y))

def normalize(v):
	return v / np.linalg.norm(v)

def orthoproject(v,d):
	dn = normalize(d)
	return v - np.dot(v,dn)*dn

def angledifference(x, y, killpi = True):
	'''Compute difference in angle between two vectors in R^2
	   normalized to lie between -pi and pi;
	   if killpi = True then return zero for anti-aligned vectors'''

	# convert the vectors to complex numbers, just to leverage cmath.phase
	xc = x[0]+1j*x[1]
	yc = y[0]+1j*y[1]

	a = phase(xc)-phase(yc)
	if killpi:
		if abs(a - pi) < SEGMENTS_EPS:
			logger.debug("suppressed a phase difference very close to +pi")
			return 0.0
		if abs(a + pi) < SEGMENTS_EPS:
			logger.debug("suppressed a phase difference very close to -pi")
			return 0.0
	if -pi <= a <= pi:
		return a
	elif a < -pi:
		return a+2*pi
	elif a > pi:
		return a-2*pi

class segment:
	def __init__(self, x0, x1, name = None):
		self.x0 = np.array(x0)
		self.x1 = np.array(x1)
		self.name = name

	def __repr__(self):
		return "segment %s from %s to %s" % (self.name, self.x0, self.x1)

	def addframing(self, framing):
		return framedsegment(x0 = self.x0, x1 = self.x1, name = self.name, framing = framing)

	def direction(self):
		return self.x1-self.x0

	def plot(self, ax, color = "black", label = False, displacevector = [0,0,0], labelsize = 13, arrow = False, linewidth = 1):
		x0 = self.x0 + displacevector
		x1 = self.x1 + displacevector
		lineplotting.plotline(ax, [x0,x1], color = color, text = self.name if label else None, textsize = labelsize, arrow = arrow, linewidth = linewidth)

	def reverse(self):
		return segment(self.x1, self.x0, self.name+"-r" if self.name is not None else None)

	def evalat(self, t):
		if t<0 or t>1:
			raise ArithmeticError("tried to eval segment at t = %s" % t)
		return (1-t)*self.x0 + t*self.x1

	def length(self):
		return np.linalg.norm(self.x1-self.x0)

class framedsegment(segment):
	def __init__(self, x0, x1, framing, name = None):
		# "framing" should be a vector not parallel to the segment direction
		segment.__init__(self, x0 = x0, x1 = x1, name = name)
		if framing is not None:
			self.framing = np.array(framing)
			if parallel(self.framing, self.direction()):
				raise ArithmeticError("tried to use framing vector %s parallel to segment direction %s" % (self.framing,self.direction()))
			self.framing0 = None
			self.framing1 = None
		else:
			self.framing = None
			self.framing0 = None
			self.framing1 = None

	def __repr__(self):
		if self.framing0 is not None:
			return "segment %s from %s to %s with framing0=%s, framing1=%s" % (self.name, self.x0, self.x1, self.framing0, self.framing1)
		else:
			return "segment %s from %s to %s with framing %s" % (self.name, self.x0, self.x1, self.framing)

	def reverse(self):
		# just swap x0 and x1, leave framing the same
		return framedsegment(x0 = self.x1, x1 = self.x0, framing = self.framing, name = self.name+"-r" if self.name is not None else None)

	def subsegment(self, t0, t1):
		return framedsegment(x0 = self.evalat(t0), x1 = self.evalat(t1), framing = self.framing, name = self.name+"-part" if self.name is not None else None)

	def plot(self, ax, color = "black", extralabel = "", shadowcolor = "gray", showsegmentname = False, displacevector = [0,0,0], showshadow = False, shadowdisplacement = 0.03, labelsize = 13, arrow = False, linewidth = 1):
		x0 = self.x0 + displacevector
		x1 = self.x1 + displacevector

		if showsegmentname:
			text = self.name + extralabel
		else:
			text = extralabel

		lineplotting.plotline(ax, [x0,x1], color = color, text = text, textsize = labelsize, arrow = arrow, linewidth = linewidth)

		if showshadow:
			x0s = self.x0 + displacevector + shadowdisplacement*self.framing
			x1s = self.x1 + displacevector + shadowdisplacement*self.framing
			lineplotting.plotline(ax, [x0s,x1s], color = shadowcolor, text = None, arrow = False)


def crossingnumber(s0, s1, projectormatrix):

	# check if they literally intersect; if they do, make the symmetric choice by returning 0
	# TODO: do this more efficiently -- some code is duplicated between "intersect" and this function
	if intersect(s0, s1) is not None:
		return 0

	# first check if two segments have a common endpoint
	if iszero(s0.x0 - s1.x0) or iszero(s0.x1 - s1.x0) or iszero(s0.x0 - s1.x1) or iszero(s0.x1 - s1.x1):
		return 0

	# also check if projections are parallel
	d0 = np.dot(projectormatrix,s0.direction())
	d1 = np.dot(projectormatrix,s1.direction())

	def cross2(x,y):
		return x[0]*y[1] - y[0]*x[1]

	if abs(cross2(d0,d1)) < SEGMENTS_EPS:
		return 0

	# if not, find intersection of projections: say s0 = [x0,x1] and s1 = [y0,y1]
	# need to solve: (1-t)x0 + t x1 = (1-s)y0 + s y1
	# ie t(x1-x0) + s(y0-y1) = y0-x0
	x0 = np.dot(projectormatrix,s0.x0)
	x1 = np.dot(projectormatrix,s0.x1)
	y0 = np.dot(projectormatrix,s1.x0)
	y1 = np.dot(projectormatrix,s1.x1)

	A = np.transpose([x1-x0, y0-y1])
	b = y0-x0
	y = np.linalg.solve(A,b)
	t,s = y

	if SEGMENTS_EPS < t < 1-SEGMENTS_EPS and SEGMENTS_EPS < s < 1-SEGMENTS_EPS:
		# there's an intersection! now have to check if it's over or under
		# DANGER: if SEGMENTS_EPS is taken small, this can accidentally count intersections
		# between segments which are supposed to have the same endpoint -- that's why we have
		# explicit check for that situation above
		# return -1 for overcrossing, +1 for undercrossing
		crossweight = np.linalg.det([s0.direction(), s1.direction(), s1.x0 - s0.x0])
		intsign = int(np.sign(crossweight))
		return intsign
	else:
		return 0

def intersect(s0, s1):
	# find the intersection between two segments, or return None if none
	# if the segments have a common endpoint we return None

	# first check if two segments have a common endpoint
	if iszero(s0.x0 - s1.x0) or iszero(s0.x1 - s1.x0) or iszero(s0.x0 - s1.x1) or iszero(s0.x1 - s1.x1):
		return None

	# also check if they are parallel
	d0 = s0.direction()
	d1 = s1.direction()

	if iszero(cross(d0,d1)):
		return None

	# if not, find intersection: say s0 = [x0,x1] and s1 = [y0,y1]
	# need to solve: (1-t)x0 + t x1 = (1-s)y0 + s y1
	# ie. t(x1-x0) + s(y0-y1) = y0-x0
	x0 = s0.x0
	x1 = s0.x1
	y0 = s1.x0
	y1 = s1.x1

	A = np.transpose([x1-x0, y0-y1])
	b = y0-x0
	# find least-square solution to Ay=b
	y,c = np.linalg.lstsq(A,b,rcond=None)[0:2]
	t,s = y
	# c[0] is the residual error in least-square solution
	# NB we can get IndexError here if the rank of the matrix A is 1 instead of 2, because in that case the
	# residuals returned are of a different shape; seems like bad behavior on part of lstsq; 
	# but it should never happen in practice here.
	if abs(c[0]) > SEGMENTS_EPS or t < SEGMENTS_EPS or t > 1 - SEGMENTS_EPS or s < SEGMENTS_EPS or s > 1 - SEGMENTS_EPS:
		return None
	else:
		return (1-t)*x0 + t*x1

def twicelinking(chain0, chain1, projectormatrix):
	# compute twice linking number between two segchains
	# if they're closed then this will be independent of the projection, else not

	logger.debug("computing twicelinking number between distinct chains %s and %s",chain0,chain1)

	twicelinking = 0

	segpairs = itertools.product(chain0.segments, chain1.segments)

	for s0,s1 in segpairs:
		twicelinking += crossingnumber(s0 = s0, s1 = s1, projectormatrix = projectormatrix)

	logger.debug("got distinct-chain twicelinking number %s",twicelinking)

	return twicelinking

class segmentchain:
	def __init__(self, points, closed, perturb = 0, name = None):

		if name is None:
			self.name = "unnamed"
		else:
			self.name = name

		segs = []
		ppointlist = [[x+(random.random()-0.5)*perturb,y+(random.random()-0.5)*perturb,z+(random.random()-0.5)*perturb ] for x,y,z in points]
		nmax = len(points)
		if not closed:
			nmax = nmax-1
		for n in range(nmax):
			nextn = n+1 if n+1<len(points) else 0
			segs.append(segment(x0 = ppointlist[n], x1 = ppointlist[nextn], name = self.name+"seg%d" % n))

		self.segments = segs
		self.points = points  # just for convenience
		self.closed = closed

	def __repr__(self):
		return "segchain %s, closed = %s" % (self.name, self.closed)

	def start(self):
		# get initial point
		return self.segments[0].x0

	def end(self):
		# get final point
		return self.segments[-1].x1


class framedcorner():
	def __init__(self, finterp = None, seg0 = None, seg1 = None, f0 = None, f1 = None):
		self.finterp = finterp
		self.seg0 = seg0
		self.seg1 = seg1
		if f0 is None:
			self.f0 = None
		else:
			self.f0 = normalize(f0)
		if f1 is None:
			self.f1 = None
		else:
			self.f1 = normalize(f1)

	def __repr__(self):
		return "corner from seg0=%s to seg1=%s with f0=%s, f1=%s, finterp=%s" % (self.seg0,self.seg1,self.f0,self.f1,self.finterp)

	def cornerframingfactor(self, sheetpair, foliationdata):
		# get the framing factor associated with this corner
		# and specific sheetpair

		# calls to rotationcrossing below use allowcoplanar = False
		# this means that we count zero for contributions that occur when the initial direction, final direction and
		# the leaf direction are all in the same plane -- I can't remember now why this is the right thing to do!
		# in particular, we count zero when initial or final direction = leaf direction

		d0 = normalize(self.seg0.direction())
		d1 = normalize(self.seg1.direction())
		f0 = self.f0
		f1 = self.f1

		i,j = sheetpair

		logger.debug("considering framing factor for sheetpair (%d,%d)" % (i,j))

		l = foliationdata.leafdirection(i, j)
		if self.finterp is not None:
			contrib = 0.5 * rotationcrossingwithinterp(d0 = d0, d1 = d1, f0 = f0, f1 = f1, lun = l, finterp = self.finterp, allowcoplanar = False)
		else:
			contrib = 0.5 * rotationcrossing(d0 = d0, d1 = d1, f0 = f0, f1 = f1, lun = l, allowcoplanar = False)

		logger.debug("contribution to framing factor from this sheetpair is %s" % contrib)
		return contrib

	def linking(self, projectiondir):

		d0 = normalize(self.seg0.direction())
		d1 = normalize(self.seg1.direction())
		f0 = self.f0
		f1 = self.f1

		if self.finterp is not None:
			clinking = 0.5 * rotationcrossingwithinterp(d0 = d0, d1 = d1, f0 = f0, f1 = f1, lun = projectiondir, finterp = self.finterp, allowcoplanar = True)
		else:
			clinking = 0.5 * rotationcrossing(d0 = d0, d1 = d1, f0 = f0, f1 = f1, lun = projectiondir, allowcoplanar = True)

		logger.debug("got linking %s for this corner",clinking)
		return clinking


class framedsegmentchain(segmentchain):

	def __init__(self):
		pass

	@staticmethod
	def makefrompoints(points, closed, perturb = 0, framings = None, sheet = None, name = None):

		chain = framedsegmentchain()

		chain.closed = closed
		chain.points = points
		chain.name = "" if name is None else name

		segs = []
		ppointlist = [[x+(random.random()-0.5)*perturb,y+(random.random()-0.5)*perturb,z+(random.random()-0.5)*perturb ] for x,y,z in points]
		nmax = len(points)
		if not closed:
			nmax = nmax-1
		if framings is None:
			raise ArithmeticError("no framing specified")
		if framings == "standard":
			framings = [standardframing() for n in range(nmax)]
		for n in range(nmax):
			nextn = n+1 if n+1<len(points) else 0
			segs.append(framedsegment(x0 = ppointlist[n], x1 = ppointlist[nextn], framing = framings[n], name = chain.name+"seg%d" % n))

		chain.segments = segs

		chain.sheet = sheet # this will be None if it's on the base

		chain.framings = framings # just for convenience

		return chain


	@staticmethod
	def makefromlists(closed, segmentlist, sheet, name = None):
		chain = framedsegmentchain()

		chain.segments = segmentlist
		chain.sheet = sheet
		chain.name = "" if name is None else name
		chain.closed = closed

		return chain

	def makecornerlist(self, finterp):
		# this function assumes that all the segments on the segchain have simple framing (not framing0, framing1)
		corners = []
		segs = self.segments

		for n in range(len(segs)-1):
			corner = framedcorner(seg0=segs[n], seg1=segs[n+1], finterp=finterp, f0=segs[n].framing, f1=segs[n+1].framing)
			corners.append(corner)
		if self.closed:
			corner = framedcorner(seg0=segs[-1], seg1=segs[0], finterp=finterp, f0=segs[-1].framing, f1=segs[0].framing)
			corners.append(corner)
		return corners

	def initialsegment(self):
		return self.segments[0]

	def initialpoint(self):
		return self.segments[0].x0

	def finalsegment(self):
		return self.segments[-1]

	def finalpoint(self):
		return self.segments[-1].x1

	def copyonsheet(self, sheet):
		# make a copy of ourself, but on a different sheet
		return framedsegmentchain.makefromlists(closed = self.closed, segmentlist = self.segments, sheet = sheet, name = self.name+"-sheet-%d" % sheet)

	def add(chain0, chain1, allowdifferentsheets = False):
		# concatenate chains

		if len(chain1.segments) == 0:
			return chain0
		if len(chain0.segments) == 0:
			return chain1

		if chain0.sheet != chain1.sheet:
			if not allowdifferentsheets:
				raise ArithmeticError("tried to concatenate paths on different sheets: %s and %s" % (chain0.sheet,chain1.sheet))
			else:
				sheet = None
		else:
			sheet = chain0.sheet

		if not iszero(chain0.finalpoint() - chain1.initialpoint()):
			raise ArithmeticError("tried to concatenate paths without coincident endpoints: %s != %s" % (chain0.finalpoint(), chain1.initialpoint()))
		seglist = chain0.segments + chain1.segments

		return framedsegmentchain.makefromlists(closed = False, segmentlist = seglist, sheet = chain0.sheet, name = "(" + chain0.name + ")+(" + chain1.name + ")")

	def append(self, chaintoappend, allowdifferentsheets = False):
		# append segments from "chaintoappend" onto self
		# use this instead of "add" when we want to retain extra side members in self, 
		# as we do in the lift-getting code

		if self.sheet != chaintoappend.sheet:
			if not allowdifferentsheets:
				raise ArithmeticError("tried to concatenate paths on different sheets: %s and %s" % (self.sheet,chaintoappend.sheet))
			else:
				self.sheet = None

		if len(self.segments) > 0 and not iszero(self.finalpoint() - chaintoappend.initialpoint()):
			raise ArithmeticError("tried to concatenate paths without coincident endpoints: %s != %s" % (self.finalpoint(), chaintoappend.initialpoint()))

		self.segments += chaintoappend.segments
		self.name = "(" + self.name + ")+(" + chaintoappend.name + ")"

	def close(self):
		# close up chain, add last corner
		if not iszero(self.initialpoint() - self.finalpoint()):
			raise ArithmeticError("tried to close chain with different initial and final points")
		self.closed = True

	def appendsegment(self, segment):
		self.segments = self.segments + [segment]

	def prependsegment(self, segment):
		self.segments = [segment] + self.segments

	def subchain(self, t0, t1):
		logger.debug("fetching subchain from t0=%s to t1=%s",t0,t1)
		if t1 <= t0: # path wraps around
			if t1 == 0.0:
				return self.subchain(t0,len(self.segments))
			else:
				return self.subchain(t0,len(self.segments)).add(self.subchain(0.0,t1))
		# now we're reduced to case t0 < t1
		n0 = int(math.floor(t0))
		n1 = int(math.floor(t1-SEGMENTS_EPS))
		# t0 is in segment n0, t1 is in segment n1
		if n0 == n1:
			seglist = [self.segments[n0].subsegment(t0-n0, t1-n1)]
		else:
			seglist = [self.segments[n0].subsegment(t0-n0, 1)]
			for n in range(n0+1,n1):
				seglist.append(self.segments[n])
			seglist.append(self.segments[n1].subsegment(0, t1-n1))

		logger.debug("fetched segments: %s",seglist)
		return framedsegmentchain.makefromlists(closed = False, segmentlist = seglist, sheet = self.sheet, name = "subchain of %s" % self.name)

	def selflinking(self, projectiondir):
		logger.debug("computing self-linking for %s",self)

		# corner contributions
		cornerpart = 0
		for corner in self.corners:
			cornerpart += corner.linking(projectiondir)

		projectormatrix = projectors.buildprojectormatrix(projectiondir)

		# crossing contributions
		crossingpart = 0
		segpairs = [list(i) for i in itertools.permutations(self.segments, 2)]
		for seg0,seg1 in segpairs:
			crossingpart += 0.5*crossingnumber(seg0, seg1, projectormatrix)

		logger.debug("corners contributed self-linking %s",cornerpart)
		logger.debug("crossing numbers contributed self-linking %s",crossingpart)
		selflinking = crossingpart + cornerpart

		logger.debug("got total self-linking %s",selflinking)

		return selflinking

	def framingdata(self, foliationdata):
		framingfactor = 0
		logger.debug("computing framing factor for %s",self)

		sheetpairs = [[self.sheet, (self.sheet+1+n) % foliationdata.nsheets] for n in range(foliationdata.nsheets-1)]

		subframings = []
		totalframingfactor = 0

		for sheetpair in sheetpairs:
			framingfactor = 0
			for corner in self.corners:
				framingfactor += corner.cornerframingfactor(sheetpair = sheetpair, foliationdata = foliationdata)
			subframings.append({"sheets": sheetpair, "framing": framingfactor})
			totalframingfactor += framingfactor

		logger.debug("got total framing factor %s",totalframingfactor)
		return {"totalframingfactor": totalframingfactor, "subframings": subframings}

	def project(self, foliationdata, sheets, killshortsegments = True):
		# project the path to a particular leaf space
		# if killshortsegments = True, delete path segments which are parallel to foliation
		projecteddirections = []
		for segment in self.segments:
			projecteddirection = foliationdata.project(segment.direction(), sheets)
			if (not killshortsegments) or (np.linalg.norm(projecteddirection) > SEGMENTS_EPS):
				projecteddirections.append(projecteddirection)
		return projecteddirections

	def windingdata(self, foliationdata):
		subwindings = self.subwindings(foliationdata)
		totalwinding = sum([sw["winding"] for sw in subwindings])
		logger.debug("computed winding %s (subwindings %s)",totalwinding,subwindings)
		return {"totalwinding": totalwinding, "subwindings": subwindings}

	def subwindings(self, foliationdata):
		sheetpairs = [[self.sheet, (self.sheet+1+n) % foliationdata.nsheets] for n in range(foliationdata.nsheets-1)]

		subwindings = []

		# project to all leaf spaces and compute winding for each
		for sheets in sheetpairs:
			projecteddirections = self.project(foliationdata, sheets)

			winding = 0.0

			for n in range(len(projecteddirections)-1):
				anglechange = angledifference(projecteddirections[n+1], projecteddirections[n], killpi = True)
				winding += anglechange / (2*pi)

			# if the path is closed then add last transition
			if self.closed:
				anglechange = angledifference(projecteddirections[0], projecteddirections[-1], killpi = True)
				winding += anglechange / (2*pi)

			subwindings.append({"sheets": sheets, "winding": winding})

		return subwindings

	def plot(self, ax, color = "orange", extralabel = "", displace = True, displaceamount = 0.1, sheetlabels = True, labelsize = 13, labelsfromone = True, linewidth = 1):
		if displace:
			displacevector = displaceamount*np.array([random.random()-0.5 for n in range(3)])
		else:
			displacevector = [0,0,0]
		for segment in self.segments:
			if sheetlabels:
				if labelsfromone:  # shift sheet labels so they start from 1
					text = extralabel + ("%d" % (self.sheet+1))
				else:
					text = extralabel + ("%d" % self.sheet)
			else:
				text = extralabel
			segment.plot(ax, color = color, showsegmentname = False, extralabel = text, displacevector = displacevector, labelsize = labelsize, linewidth = linewidth)


def selflinking(segchainlist, projectiondir):
	selflinking = 0

	# get self-linking of each chain first
	selflinking += sum([item.selflinking(projectiondir = projectiondir) for item in segchainlist])

	# then get linking between chains
	# get all ordered pairs of distinct chains
	chainpairs = [list(i) for i in itertools.permutations(segchainlist, 2)]
	projectormatrix = projectors.buildprojectormatrix(projectiondir)
	twicelinkingsum = sum([twicelinking(item[0], item[1], projectormatrix = projectormatrix) for item in chainpairs])

	if twicelinkingsum % 2 == 0:
		selflinking += (twicelinkingsum/2)
	else:
		selflinking += (twicelinkingsum/2.0)

	return selflinking


def rotationcrossingwithinterp(d0,d1,f0,f1,lun,finterp,allowcoplanar):
	# use an interpolating framing to which we rotate first
	# so first f0 --> finterp
	# then d0 --> d1
	# then finterp --> f1
	# NB: the argument "allowcoplanar" is applied only to the middle rotation d0 --> d1; for the initial,final rotations it's forced to True
	return rotationcrossing(d0 = d0, d1 = d0, f0 = f0, f1 = finterp, lun = lun, allowcoplanar = True) + rotationcrossing(d0 = d0, d1 = d1, f0 = finterp, f1 = finterp, lun = lun, allowcoplanar = allowcoplanar) + rotationcrossing(d0 = d1, d1 = d1, f0 = finterp, f1 = f1, lun = lun, allowcoplanar = True)


def solvequadratic(a,b,c):
	if a == 0.0:
		if b == 0.0:
			raise ArithmeticError("tried to solve quadratic with no solution")
		return [-c/b]
	disc = b**2 - 4*a*c
	if disc == 0.0:
		return [-b/(2*a)]
	if disc < 0:
		return []
	if disc > 0:
		sq = disc**0.5
		return [(-b + sq)/(2*a), (-b-sq)/(2*a)]


def rotationcrossing(d0, d1, f0, f1, lun, allowcoplanar):
	# let d0 interpolate linearly to d1, f0 interpolate linearly to f1
	# look for moments when f rotates past l, when both considered modulo d
	# count them with a sign

	l = normalize(lun)

	logger.debug("starting rotationcrossing with d0=%s, d1=%s, f0=%s, f1=%s, l=%s",d0,d1,f0,f1,l)

	if iszero(d0-d1) and iszero(f0-f1):
		logger.debug("tried to rotate through a corner where d and f don't change")
		return 0

	if abs(np.linalg.det([d0,d1,l])) < SEGMENTS_EPS and not allowcoplanar:
		logger.debug("tried to rotate through a corner where det(d0,d1,l)=0, with allowcoplanar = False: d0=%s, d1=%s, f0=%s, f1=%s, l=%s",d0,d1,f0,f1,l)
		return 0

	# linear interpolation:
	# d = (1-t) d0 + t d1
	# f = (1-t) f0 + t f1
	# look for moments when l,d,f become degenerate
	# this means solving a quadratic equation
	a = np.linalg.det([f1-f0,d1-d0,l])
	b = -2*np.linalg.det([f0,d0,l]) + np.linalg.det([f0,d1,l]) + np.linalg.det([f1,d0,l])
	c = np.linalg.det([f0,d0,l])

	if abs(a) < SEGMENTS_EPS and abs(b) < SEGMENTS_EPS and abs(c) < SEGMENTS_EPS:
		# raise ArithmeticError("tried to rotate through a corner where det(f,l,d)=0 at all t: d0=%s, d1=%s, f0=%s, f1=%s, l=%s" % (d0,d1,f0,f1,l))
		logger.debug("tried to rotate through a corner where det(f,l,d)=0 at all t: d0=%s, d1=%s, f0=%s, f1=%s, l=%s",d0,d1,f0,f1,l)
		return 0
 
	if a == 0.0 and b == 0.0:
 		logger.debug("tried to rotate through a corner where f-l is proportional to d: d0=%s, d1=%s, f0=%s, f1=%s, l=%s",d0,d1,f0,f1,l)
 		return 0

	ts = solvequadratic(a,b,c)
	# print(ts)

	def fproj(tp):
		d = (1-tp)*d0 + tp*d1
		dn = normalize(d)
		f = (1-tp)*f0 + tp*f1
		fproj = f - np.dot(dn,f)*dn
		return fproj

	def lproj(tp):
		d = (1-tp)*d0 + tp*d1
		dn = normalize(d)
		lproj = l - np.dot(dn,l)*dn
		return lproj

	def volp(tp):
		d = (1-tp)*d0 + tp*d1
		f = (1-tp)*f0 + tp*f1
		return np.linalg.det([d,f,l])			

	count = 0
	for t in ts:
		if t < SEGMENTS_EPS or t > 1-SEGMENTS_EPS:
			continue

		# a degeneration occurs here
		# we want to know whether f moves clockwise or counterclockwise (through l) at the critical moment, when considered modulo d
		# if l,d are fixed and only f moves, then this is determined by f' ^ f ^ d at the critical moment
		# in general we want to look at the derivative of the angle between f and l modulo d, defined using an orientation of the orthocomplement of d
		# (that orientation is determined by the orientation of d itself)
		# this "angle" approaches either 0 or pi

		# at critical t, fproj and lproj are either parallel or antiparallel; very near critical t, their oriented cross-product 
		# is either positive or negative; the sign we want is product of these two signs

		parallelsign = int(np.sign(np.dot(fproj(t), lproj(t))))
		s0 = volp(t-SEGMENTS_EPS)
		s1 = volp(t+SEGMENTS_EPS)
		volsign = int(np.sign(s1-s0))
		totalsign = parallelsign*volsign
		count += totalsign

	return count


==> ancillary/spectralnetwork.py <==
import segments
import strips
import foliations
import lineplotting
import paths
import vertexlists
import linkpolys
import getlifts
import projectors

import collections
import itertools
import copy
import random
import math
from math import pi
import numpy as np
import sympy as sp

from operator import itemgetter
from functools import reduce

from standard import standardprojection,standardcomponent,standardframing,randomdir

import logging
if __name__ == '__main__':
	import logconfig
	logconfig.logconfig(filename='/tmp/spectralnetwork.log')
	logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

SPECTRALNETWORK_EPS = 1e-12
MAXSTRIPS = 10000
MAXWEBS = 100

from itertools import chain, combinations

#TODO: don't repeat these functions so much
def cross(x, y):
	return np.array([x[1]*y[2] - x[2]*y[1], x[2]*y[0] - x[0]*y[2], x[0]*y[1] - x[1]*y[0]])

def iszero(x):
	return np.linalg.norm(x) < SPECTRALNETWORK_EPS

def normalize(v):
	if np.linalg.norm(v) < SPECTRALNETWORK_EPS:
		raise ArithmeticError("tried to normalize zero vector")
	return v / np.linalg.norm(v)

def orthoproject(v,d):
	dn = normalize(d)
	return v - np.dot(v,dn)*dn

def getrotationangle(axis, f0, f1):
	# get angle of rotation around the axis "axis" from f0 to f1
	# engineered to lie in (-pi,pi)
	f0p = normalize(orthoproject(f0,axis))
	f1p = normalize(orthoproject(f1,axis))
	costheta = np.dot(f0p,f1p)
	sign = int(np.sign(np.linalg.det([axis,f0,f1])))
	if sign == 0:
		raise ArithmeticError("ambiguous rotation angle: probably trying to rotate by plus/minus pi")
	return sign * np.arccos(costheta)


class headonint:
	def __init__(self, intsegment, i, j, constituents, name = None):
		self.intsegment = intsegment
		self.i = i
		self.j = j
		self.constituents = constituents
		self.name = name

	def crossingsign(self):
		# a sign +1 if the edge segment crosses the intersection same way at both ends, -1 else
		totalsign = 1
		for end in range(2):
			edgedir = self.constituents[end].edgesegment.direction()
			intdir = self.intsegment.direction()
			totalsign = totalsign * int(np.sign(np.linalg.det([standardprojection(edgedir), standardprojection(intdir)])))

		return totalsign

	def sign(self):
		dir0 = self.constituents[0].edgesegment.direction()
		dir1 = self.constituents[1].edgesegment.direction()
		intdir = self.intsegment.direction()
		# check whether, in leaf space, crossing is over or under
		# NB: this only works if intsegment is oriented in the same direction as constituent 0!
		# (but this is guaranteed by the construction of the object)
		crossingdet = np.linalg.det([dir0, dir1, intdir])
		if abs(crossingdet) < SPECTRALNETWORK_EPS:
			logger.warning("degenerate crossing type for a head-on intersection")
			return 0
		elif crossingdet > 0:
			return 1
		else:
			return -1

	def __repr__(self):
		return "head-on intersection %s: %s, i = %d, j = %d" % (self.name, self.intsegment, self.i, self.j)

class webpath:
	def __init__(self, segchain, initialendseg = None, finalendseg = None):
		self.segchain = segchain
		self.initialendseg = initialendseg 
		self.finalendseg = finalendseg

	def __repr__(self):
		return "web path: begins on %s at %s, ends on %s at %s" % (self.initialendseg.name, self.segchain.start(), self.finalendseg.name, self.segchain.end())

	def plot(self, ax, color, sheetlabels, linewidth = 1):
		self.segchain.plot(ax = ax, color = color, displace = False, sheetlabels = sheetlabels, linewidth = linewidth)

class web:
	def __init__(self, webpaths, foliationdata, headonints, covariant, breakpoints = None, name = None):
		self.webpaths = webpaths
		self.breakpoints = breakpoints
		self.headonints = headonints
		self.name = name
		self.foliationdata = foliationdata

		# determine the web topology

		# each vertex is a dict with keys "point", "orientation", "valence", "orientation", perhaps "endsegdirection"
		# each incidence is a dict with keys "vertex", "headonint", "side", "endsegdirection"
		# "side" specifies how the headonint is oriented (0 for away from vertex, 1 for toward vertex)
		# "endsegdirection" gives the perhaps-virtual link segment at the incidence
		vertices = []
		incidences = []
		for headonint in headonints:
			x0 = headonint.intsegment.x0
			x1 = headonint.intsegment.x1
			i = headonint.i
			j = headonint.j
			x0found = False
			x1found = False
			for vertex in vertices:
				if iszero(x0-vertex["point"]):
					incidences.append({"vertex": vertex, "headonint": headonint, "side": 0, "insheet": i, "outsheet": j})
					vertex["sheets"].add(i)
					vertex["sheets"].add(j)
					x0found = True
				if iszero(x1-vertex["point"]):
					incidences.append({"vertex": vertex, "headonint": headonint, "side": 1, "insheet": j, "outsheet": i})
					vertex["sheets"].add(i)
					vertex["sheets"].add(j)
					x1found = True
			if not x0found:
				newvertex = {"point": x0, "sheets": {i,j}}
				vertices.append(newvertex)
				incidences.append({"vertex": newvertex, "headonint": headonint, "side": 0, "insheet": i, "outsheet": j})
			if not x1found:
				newvertex = {"point": x1, "sheets": {i,j}}
				vertices.append(newvertex)
				incidences.append({"vertex": newvertex, "headonint": headonint, "side": 1, "insheet": j, "outsheet": i})

		for item in vertices:
			item["valence"] = len([i for i in incidences if i["vertex"] is item])

		# get orientations and endsegdirections around internal trivalent vertices
		for vertex in vertices:
			if vertex["valence"] == 3:
				# we'll look at segments on a given sheet, entering and leaving the vertex
				sheet = None
				incomingdirection = None
				outgoingdirection = None
				for incidence in incidences:
					if incidence["vertex"] is vertex:
						if sheet is None: # this is the first incidence we've found; take the incoming segment on it
							if incidence["side"] == 0:  # segment is oriented away from the vertex
								sheet = incidence["headonint"].j
								incomingdirection = -1*incidence["headonint"].intsegment.direction()
							if incidence["side"] == 1:  # segment is oriented toward the vertex
								sheet = incidence["headonint"].i
								incomingdirection = incidence["headonint"].intsegment.direction()
						else: # this is one of the other incidences; see if it involves the sheet we're following;
						      # if it does, then take the outcoming segment on it
							if incidence["side"] == 0: # segment oriented away from the vertex
								if incidence["headonint"].i == sheet:
									outgoingdirection = incidence["headonint"].intsegment.direction()
							if incidence["side"] == 1: # segment oriented toward the vertex
								if incidence["headonint"].j == sheet:
									outgoingdirection = -1*incidence["headonint"].intsegment.direction()
						endsegdirection = incidence["headonint"].constituents[incidence["side"]].edgesegment.direction()
						incidence["endsegdirection"] = endsegdirection
				if incomingdirection is not None and outgoingdirection is not None:
					vertex["orientation"] = segments.cross(incomingdirection, outgoingdirection)
				else:
					logger.warning("Couldn't fix orientation data at a vertex of valence 3; continuing anyway")
					vertex["orientation"] = [1,0,0]

		# get orientations and endsegdirections around generic external vertices
		for vertex in vertices:
			if vertex["valence"] == 1:
				# get direction of the one leg pointing from this vertex into the web
				# and direction of the link segment containing the edge
				legdirection = None
				endsegdirection = None
				for incidence in incidences:
					if incidence["vertex"] is vertex:
						if incidence["side"] == 0: # oriented away from the vertex
							legdirection = incidence["headonint"].intsegment.direction()
						if incidence["side"] == 1: # oriented toward the vertex
							legdirection = -1*incidence["headonint"].intsegment.direction()
						endsegdirection = incidence["headonint"].constituents[incidence["side"]].edgesegment.direction()
						incidence["endsegdirection"] = endsegdirection
				if legdirection is not None and endsegdirection is not None:
					vertex["orientation"] = segments.cross(endsegdirection, legdirection)
				vertex["endsegdirection"] = endsegdirection

		for vertex in vertices:
			if vertex["valence"] == 2:
				# this should be an external vertex with two legs ending on it
				# a (generic) loop will have exactly one such vertex

				incidencesonvertex = [i for i in incidences if i["vertex"] == vertex]

				# tag the vertex with the direction of the link segment it's attached to
				for incidence in incidencesonvertex:
					vertex["endsegdirection"] = incidence["headonint"].constituents[incidence["side"]].edgesegment.direction()

				def incominglegdir(inc):
					if inc["side"] == 0: # oriented away from the vertex
						return -1*inc["headonint"].intsegment.direction()
					if inc["side"] == 1: # oriented toward the vertex
						return inc["headonint"].intsegment.direction()

				# find the common sheet for the two incidences, and the incoming/outgoing leg directions on that sheet
				if incidencesonvertex[0]["insheet"] == incidencesonvertex[1]["outsheet"]:
					vertex["commonsheet"] = incidencesonvertex[0]["insheet"]
					vertex["incominglegdir"] = incominglegdir(incidencesonvertex[0])
					vertex["outgoinglegdir"] = -incominglegdir(incidencesonvertex[1])
				if incidencesonvertex[1]["insheet"] == incidencesonvertex[0]["outsheet"]:
					vertex["commonsheet"] = incidencesonvertex[1]["insheet"]
					vertex["incominglegdir"] = incominglegdir(incidencesonvertex[1])
					vertex["outgoinglegdir"] = -incominglegdir(incidencesonvertex[0])

				# tag the vertex with an orientation vector determined by these two legs
				vertex["orientation"] = segments.cross(vertex["incominglegdir"], vertex["outgoinglegdir"])

		# determine a framing for each headonint
		# in covariant mode we have one framing at each end, dictated by the end segments
		# TODO: document option of "framing0" and "framing1" members in framedsegment
		# in non-covariant mode we use standard framing
		for headonint in headonints:
			for incidence in incidences:
				if incidence["headonint"] == headonint:
					vertex = incidence["vertex"]
					if covariant:
						if incidence["side"] == 0: #segment oriented away from vertex
						    # "incoming" here and below means into the headonint, away from the endsegment
							incomingdirection = incidence["headonint"].intsegment.direction()
							headonint.framing0 = segments.cross(incidence["endsegdirection"], incomingdirection)
						if incidence["side"] == 1: #segment oriented toward vertex
							incomingdirection = -1*incidence["headonint"].intsegment.direction()
							headonint.framing1 = segments.cross(incidence["endsegdirection"], incomingdirection)
					else:
						headonint.framing = standardframing()

		# propagate this framing information to the webpaths
		for headonint in headonints:
			for webpath in webpaths:
				for segment in webpath.segchain.segments:
					if (iszero(segment.x0-headonint.intsegment.x0) and iszero(segment.x1-headonint.intsegment.x1)) or (iszero(segment.x1-headonint.intsegment.x0) and iszero(segment.x0-headonint.intsegment.x1)):
						if covariant:
							segment.framing0 = headonint.framing0
							segment.framing1 = headonint.framing1
						else:
							segment.framing = headonint.framing

		self.vertices = vertices
		self.incidences = incidences
		# NB Euler characteristic may not come out right, because 
		# segments may overlap
		self.euler = len(vertices) - len(headonints)
		self.nloops = 1 - self.euler
		self.hasloop = (self.nloops > 0)

		# count self-intersections in the web
		nsheets = foliationdata.nsheets
		allsegs = [[] for n in range(nsheets)]
		for webpath in webpaths:
			for segment in webpath.segchain.segments:
				allsegs[webpath.segchain.sheet].append(segment)

		selfintersections = 0
		for n in range(nsheets):
			segpairs = itertools.combinations(allsegs[n], 2)
			for s0,s1 in segpairs:
				intersection = segments.intersect(s0,s1)
				if intersection is not None:
					# logger.info("Self-intersection between %s and %s at %s on sheet %d" % (s0,s1,intersection,n))
					selfintersections += 1
		self.selfintersections = selfintersections

	def __repr__(self):
		return "web %s: %s" % (self.name, self.shortdescribe())

	def plot(self, ax, color = "bytype", label = False, sheetlabels = True, linewidth = 1.5):
		# TODO: implement label
		if color == "bytype":
			if len(self.webpaths) == 2:
				color = "black"
			if len(self.webpaths) == 3:
				color = "#800000"
			if len(self.webpaths) == 4:
				color = "lime"
			if len(self.webpaths) > 4:
				color = "deepskyblue"
			if self.hasloop:
				color = "fuchsia"
		for webpath in self.webpaths:
			webpath.plot(ax, color, sheetlabels = sheetlabels, linewidth = linewidth)

	def sign(self):
		# only used in non-covariant mode
		totalsign = 1

		# we'll get an independent factor for each headonint
		for headonint in self.headonints:

			edgedir0 = headonint.constituents[0].edgesegment.direction()
			edgedir1 = headonint.constituents[1].edgesegment.direction()
			segdir = headonint.intsegment.direction()

			# we might need to reverse orientation of some of the edges
			# first detect the vertices
			for incidence in self.incidences:
				if incidence["headonint"] is headonint:
					if incidence["side"] == 0:
						v0 = incidence["vertex"]
					if incidence["side"] == 1:
						v1 = incidence["vertex"]

			if v0["valence"] == 3:
				edgedir0 = edgedir0 * np.dot(edgedir0,v0["orientation"])

			if v1["valence"] == 3:
				edgedir1 = edgedir1 * np.dot(edgedir1,v1["orientation"])

			totalsign = totalsign * int(np.sign(np.linalg.det([edgedir0,segdir,edgedir1])))

		if totalsign == 0:
			raise ArithmeticError("oops")

		return totalsign

	def htcdsum(self):
		# only useful in non-covariant mode
		htcdsum = 0
		for vertex in self.vertices:
			if vertex["valence"] == 1:
				ht = int(np.sign(np.dot(vertex["endsegdirection"], [0,0,1])))
				cd = int(np.sign(np.dot(vertex["orientation"], [0,0,1])))
				htcdsum += ht*cd
		return htcdsum

	def criticalvertexsign(self):
		# determine a sign controlled by the "critical" vertex for a loop (the vertex where the loop breaks)
		# only useful in non-covariant mode
		for vertex in self.vertices:
			if vertex["valence"] == 2:  # there should be only one such vertex
				ht = int(np.sign(np.dot(vertex["endsegdirection"], [0,0,1])))
				cd = int(np.sign(np.dot(vertex["orientation"], [0,0,1])))
				return ht*cd

	def factor(self, covariant, agnostic):
		q = sp.Symbol("q")
		w = sp.Symbol(self.name if self.name is not None else "w")

		if covariant is True:

			if agnostic:
				raise NotImplementedError("agnostic=True not supported in covariant mode")

			# covariant rule: sum over two possible interpolating framings
			# the framing we picked gives the "short way" rotation
			# the "long way" rotation is supposed to get an extra minus sign
			# in addition it's a different framing, 1 unit different, 
			# on each of the two paths making up the exchange; so it will be 
			# offset either by -q^2 or -q^(-2) depending on which way it goes around
			# thus altogether we will get an extra factor (1-q^2) or (1-q^(-2))

			# we keep track of the factors in the form: sign * q^prefactor * (q-q^{-1})^exponent

			exponent = 0
			prefactor = 0
			sign = 1
	
			# we'll get an independent factor for each headonint
			for headonint in self.headonints:

				edgedir0 = headonint.constituents[0].edgesegment.direction()
				edgedir1 = headonint.constituents[1].edgesegment.direction()
				segdir = headonint.intsegment.direction()

				# we might need to reverse orientation of some of the edges
				# first detect the vertices
				for incidence in self.incidences:
					if incidence["headonint"] is headonint:
						if incidence["side"] == 0:
							v0 = incidence["vertex"]
						if incidence["side"] == 1:
							v1 = incidence["vertex"]

				if v0["valence"] == 3:
					edgedir0 = edgedir0 * np.dot(edgedir0,v0["orientation"])

				if v1["valence"] == 3:
					edgedir1 = edgedir1 * np.dot(edgedir1,v1["orientation"])

				rotsign = int(np.sign(np.linalg.det([edgedir0,edgedir1,segdir])))

				sign *= rotsign
				exponent += 1
				prefactor += rotsign

			for vertex in self.vertices:
				if vertex["valence"] == 3:
					exponent -= 1
					sign *= -1

			factor = sign * q**(prefactor) * (- q + 1/q)**(exponent)

			if len(self.webpaths) == 2:
				# also need to compute a tricky factor coming from the other sheets; 
				# either q or 1/q for each sheet
				extrasheetfactor = 1
				sheet0 = self.webpaths[0].segchain.sheet
				sheet1 = self.webpaths[1].segchain.sheet
				dir0 = self.webpaths[0].initialendseg.direction()
				dir1 = self.webpaths[0].finalendseg.direction()

				for sheet in range(self.foliationdata.nsheets):
					if sheet == sheet0 or sheet == sheet1:
						continue

					segdir = self.webpaths[0].segchain.segments[0].direction()
					f0 = self.webpaths[0].initialframing
					f1 = self.webpaths[0].finalframing
					theta = getrotationangle(axis = segdir, f0 = f0, f1 = f1)
					thetasign = int(np.sign(theta))

					# deltacontrib is nonzero if the tangent vector "before" and "after" are on opposite sides of the plane spanned by the two relevant leaf spaces
					sign0 = int(np.sign(np.linalg.det([dir0, self.foliationdata.leafdirection(sheet0,sheet1), self.foliationdata.leafdirection(sheet0,sheet)])))
					sign1 = int(np.sign(np.linalg.det([dir1, self.foliationdata.leafdirection(sheet0,sheet1), self.foliationdata.leafdirection(sheet0,sheet)])))
					deltacontrib = thetasign*(sign1 - sign0)

					if deltacontrib == -2:
						yf = q**(thetasign)
					if deltacontrib == 0 or deltacontrib == 2:
						yf = q**(-thetasign)

					extrasheetfactor = extrasheetfactor*yf

			else:
				extrasheetfactor = 1

			return {"factor": extrasheetfactor * factor, "extrasheetfactor": extrasheetfactor, "undetermined": None}

		if covariant is False:
			sign = self.sign()

			extrasheetfactor = 1

			webfactor = w
			undetermined = w

			htcdsum = 0
			for vertex in self.vertices:
				if vertex["valence"] == 1:
					ht = int(np.sign(np.dot(vertex["endsegdirection"], [0,0,1])))
					cd = int(np.sign(np.dot(vertex["orientation"], [0,0,1])))
					htcdsum += ht*cd

			# if it's an exchange, include the expected correct factors
			if len(self.webpaths) == 2:
				ct1,ct2,delta = self.exchangetype()

				# basic factor q^{N-1} or q^{1-N}
				if ct1 == "same":
					exchfactor = 1
				elif [ct1,ct2] == ["opposite","over"]:
					exchfactor = q**(-(self.foliationdata.nsheets-1))
				elif [ct1,ct2] == ["opposite","under"]:
					exchfactor = q**(self.foliationdata.nsheets-1)

				# this factor is 1,q^2 or q^{-2} for each extra sheet
				extrasheetfactor = q**delta

				webfactor = exchfactor * extrasheetfactor
				undetermined = None
				# -----------

			# if nsheets=3, not exchange, and not agnostic, include the expected correct factors
			if not agnostic and self.foliationdata.nsheets == 3 and len(self.webpaths) > 2:
				if self.selfintersections == 0:
					webfactor = q**(-htcdsum)
					extrasheetfactor = 1
					undetermined = None
				else:
					# we have a self-intersection; in this case we should get an extra factor of q or 1/q
					# to compute the extra factor, we need to consider the resolution of this self-intersection
					# that resolution is directly visible in the "partner" of this web
					partnerfactor = q**(self.partnerloop.criticalvertexsign())
					webfactor = (q**(-htcdsum))*partnerfactor
					extrasheetfactor = 1
					undetermined = None

			# if nsheets>3, three-string web, not agnostic, include the expected correct factors
			if not agnostic and self.foliationdata.nsheets>3 and len(self.webpaths) == 3:

				extrasheetfactor = 1
				webfactor = q**(-(sp.Rational(3,2))*htcdsum) * w

			return {"factor": sign * webfactor * (q - 1/q)**(len(self.webpaths)-1), "extrasheetfactor": extrasheetfactor, "undetermined": undetermined}

	def shortdescribe(self):
		outstr = ""
		if len(self.webpaths) == 2:
			outstr += "exchange"
		if len(self.webpaths) == 3:
			outstr += "three-path web"
		if len(self.webpaths) > 3:
			outstr += "%d-path web" % len(self.webpaths)
		if self.hasloop:
			outstr += " (contains loop)"
		if self.selfintersections > 0:
			outstr += " (contains %d self-intersections)" % self.selfintersections
		return outstr

	def describe(self):
		outstr = "web %s: " % self.name
		if len(self.webpaths) == 2:
			outstr += "exchange\n"
			endseg0,endseg1 = self.webpaths[0].initialendseg,self.webpaths[1].initialendseg
			outstr += "type: %s\n" % self.exchangetype()
			outstr += "sheets involved: %d%d\n" % (self.webpaths[0].segchain.sheet,self.webpaths[1].segchain.sheet) 
			outstr += "endseg0: %s\n" % endseg0
			outstr += "endseg1: %s\n" % endseg1
		if len(self.webpaths) == 3:
			outstr += "three-path web\n"
			sheets = [item.segchain.sheet for item in self.webpaths]
			endsegs = [item.initialendseg for item in self.webpaths]
			outstr += "sheets involved: %s\n" % sheets 
			outstr += "endseg0: %s\n" % endsegs[0]
			outstr += "endseg1: %s\n" % endsegs[1]
			outstr += "endseg2: %s\n" % endsegs[2]
		if len(self.webpaths) == 4:
			outstr += "four-path web\n"
			shortwebpaths = [item for item in self.webpaths if len(item.segchain.segments) == 2]
			shortsheets = [item.segchain.sheet for item in shortwebpaths]
			longwebpaths = [item for item in self.webpaths if len(item.segchain.segments) == 3]
			longsheets = [item.segchain.sheet for item in longwebpaths]
			outstr += "sheets involved on short legs: %s\n" % shortsheets
			outstr += "sheets involved on long legs: %s\n" % longsheets
		if len(self.webpaths) > 4:
			outstr += "%d-path web\n" % (len(self.webpaths))

		if self.hasloop:
			outstr += "(contains loop)\n"

		if self.selfintersections > 0:
			outstr += "(contains %d self-intersections)\n" % self.selfintersections

		return outstr

	def exchangetype(self):
		# if this web is an exchange, compute its crossing type
		if len(self.webpaths) != 2:
			raise NotImplementedError("Called exchangetype() for a web that is not an exchange")

		# identify segments so that exchange points from segment 0 to segment 1
		dir0 = self.webpaths[0].initialendseg.direction()
		dir1 = self.webpaths[0].finalendseg.direction()
		sheet0 = self.webpaths[0].segchain.sheet
		sheet1 = self.webpaths[1].segchain.sheet
		exchdir = self.webpaths[0].segchain.segments[0].direction()

		# check whether, in standard projection, both link segments point the same way across the exchange
		if self.headonints[0].crossingsign() == 1:
			ct1 = "same"
		else:
			ct1 = "opposite"

		# check whether, in leaf space, crossing is over or under
		crossingdet = np.linalg.det([dir0, dir1, exchdir])
		if abs(crossingdet) < SPECTRALNETWORK_EPS:
			logger.warning("degenerate crossing type for exchange")
			ct2 = "degenerate"
		elif crossingdet > 0:
			ct2 = "under"
		else:
			ct2 = "over"

		def orfactor(i,j,k):
			# compute sign of standard component of cross(ij,ik)
			v1 = self.foliationdata.leafdirection(i,j)
			v2 = self.foliationdata.leafdirection(i,k)
			return int(np.sign(standardcomponent(cross(v1,v2))))

		# now compute the tricky "winding correction"
		# it receives one potential contribution from each sheet k
		windingadjustment = 0
		for k in range(self.foliationdata.nsheets):
			if k == sheet0 or k == sheet1:
				continue
			deltacontrib = int(np.sign(standardcomponent(dir1))-np.sign(standardcomponent(dir0))) * orfactor(sheet0,sheet1,k)
			if ct2 == "under" and deltacontrib == 2:
				windingadjustment += -2
			if ct2 == "over" and deltacontrib == -2:
				windingadjustment += 2

		return [ct1,ct2,windingadjustment]

	def threestringwebdata(self):
		if len(self.webpaths) != 3:
			raise NotImplementedError("Called threestringwebdata() for a web that is not a three-string web")

		sheets = [item.segchain.sheet for item in self.webpaths]
		endsegs = [item.initialendseg for item in self.webpaths]

		# keep track of whether segments turn left or right at the vertex, when viewed from above
		segdir1 = self.webpaths[0].segchain.segments[0].direction()
		segdir2 = self.webpaths[0].segchain.segments[-1].direction()
		mirror = int(np.sign(standardcomponent(cross(segdir1,segdir2))))

		# height tendencies
		ht = [int(np.sign(standardcomponent(item.direction()))) for item in endsegs]

		# link segment directions
		directions = [item.direction() for item in endsegs]
		endsegvertices = [[item.x0, item.x1] for item in endsegs]

		# keep track of whether the link segments are going around clockwise or counterclockwise
		crossingdirs = [0,0,0]
		for item in self.headonints:
			# need to figure out which end is on the link
			linkside = None
			if item.constituents[0].birth == "initialsegment":
				linkside = 0
			elif item.constituents[1].birth == "initialsegment":
				linkside = 1
			if linkside is None:
				raise ArithmeticError("oops")

			edgedir = item.constituents[linkside].edgesegment.direction()
			intdir = item.intsegment.direction()   # this is oriented from constituent 0 to constituent 1
			if linkside == 1:  # get it oriented from linkside to the middle
				intdir = -intdir
			crossingdir = int(np.sign(np.linalg.det([standardprojection(edgedir), standardprojection(intdir)])))

			# also need to figure out which link segment we end on
			# and set the corresponding entry in crossingdirs
			for n,endseg in enumerate(endsegs):
				if item.constituents[linkside].parents[0] == endseg:
					crossingdirs[n] = crossingdir

		# check it's worked out OK
		for item in crossingdirs:
			if item == 0:
				raise ArithmeticError("oops")

		htcd = [i*j for i,j in zip(ht,crossingdirs)]

		sign = self.sign()

		return {"sheets": sheets, "sheetorient": (sheets[1]-sheets[0]+1)%3 - 1, "ht": ht, "htsum": sum(ht), "cdirs": crossingdirs, "cdsum": sum(crossingdirs), "htcd": htcd, "sign": sign, "directions": directions, "endsegvertices": endsegvertices, "mirror": mirror}

	def size(self):  
		# measure number of webpaths -- eg 1 for exchange, 3 for 3-string web
		return len(self.webpaths)

class websegdatum:
	def __init__(self, web, webpath, segment):
		self.web = web
		self.webpath = webpath
		self.segment = segment

class lift:
	def __init__(self, segchains, activewebs, websegdata, startdata, enddata, foliationdata):
		self.segchains = segchains
		self.activewebs = activewebs
		self.startdata = startdata
		self.enddata = enddata
		self.foliationdata = foliationdata
		self.websegdata = websegdata

	def largestactivewebsize(self):
		if len(self.activewebs) == 0:
			return 0
		else:
			return max([len(w.webpaths) for w in self.activewebs])

	def activeloop(self):
		for w in self.activewebs:
			if w.hasloop:
				return True
		return False

	def process(self, foliationdata, covariant, projectiondir, cutdir, agnostic, roundexponents, denominator=100):

		winding = 0
		framing = 0 

		# need to mark which segments are on webs
		# first mark all segments False
		for segchain in self.segchains:
			for segment in segchain.segments:
				segment.onweb = False
				segment.web = None
				segment.webpath = None
		# then go through the data list and mark the segments that are on webs True
		for item in self.websegdata:
			item.segment.onweb = True
			item.segment.web = item.web
			item.segment.webpath = item.webpath

		# build corner lists
		for segchain in self.segchains:
			corners = []
			segs = segchain.segments

			def buildcorner(seg0, seg1, f0=None, f1=None):
				# build corner, AND, as side effect, set "initialframing" or "finalframing" for webpath
				# (this extra data gets used later in computing extra-sheet factors)

				# if no explicit framings specified, take them from the framings on the segments
				if f0 is None:
					if seg0.framing is not None:
						f0 = seg0.framing
					else:
						f0 = seg0.framing1

				if f1 is None:
					if seg1.framing is not None:
						f1 = seg1.framing
					else:
						f1 = seg1.framing0

				if covariant:
					if seg0.onweb or seg1.onweb:
						# maybe this is a fake corner with both segments the same -- then no finterp is needed
						if iszero(seg0.direction()-seg1.direction()):
							finterp = None
						else:
							# interpolate to the canonical framing on each corner when a web is involved
							finterp = normalize(cross(seg0.direction(), seg1.direction()))
					else:
						# if neither segment is on a web, we don't need an interpolating framing
						finterp = None
				else:
					# in non-covariant mode we always interpolate the standard framing
					finterp = standardframing()

				# initialframing/finalframing data for extra-sheet factors
				if seg0.onweb and not seg1.onweb: # we're moving off a web
					seg0.webpath.finalframing = finterp
				elif seg1.onweb and not seg0.onweb: # we're moving onto a web
					seg1.webpath.initialframing = finterp

				return segments.framedcorner(seg0=seg0, seg1=seg1, finterp=finterp, f0=f0, f1=f1)

			for n in range(len(segs)-1):
				if segs[n].framing is None:
					# add an extra "corner" which just represents the rotation of framing as we move across the segment
					seg = segs[n]
					corners.append(buildcorner(seg0=seg, seg1=seg, f0=seg.framing0, f1=seg.framing1))
				corners.append(buildcorner(seg0=segs[n], seg1=segs[n+1]))
			if segchain.closed:
				if segs[-1].framing is None:
					# add an extra "corner" which just represents the rotation of framing as we move across the segment
					seg = segs[-1]
					corners.append(buildcorner(seg0=seg, seg1=seg, f0=seg.framing0, f1=seg.framing1))
				corners.append(buildcorner(seg0=segs[-1], seg1=segs[0]))
			segchain.corners = corners

		# now start computing framing+winding using these corner lists
		subwindings = []
		subframings = []
		for segchain in self.segchains:
			windingdata = segchain.windingdata(foliationdata)
			subwindings.append({"segchain": segchain, "subwindings": windingdata["subwindings"]})
			winding += round(windingdata["totalwinding"],4)
			framingdata = segchain.framingdata(foliationdata)
			subframings.append({"segchain": segchain, "subframings": framingdata["subframings"]})
			framing += framingdata["totalframingfactor"]
		if projectiondir is None:
			projectiondir = randomdir()
		selflinking = self.selflinking(projectiondir = projectiondir)

		cutcrossings = self.cutcrossings(cutdir = cutdir, projectiondir = projectiondir)

		undetermined = set()
		webfactor = 1
		webdata = []
		for web in self.activewebs:
			wf = web.factor(covariant = covariant, agnostic = agnostic)
			webfactor = webfactor * wf["factor"]
			if wf["undetermined"] is not None:
				undetermined.add(wf["undetermined"])
			webdata.append([{"web": web, "factor": wf["factor"], "extrasheetfactor": wf["extrasheetfactor"]}])

		allclosed = True
		for segchain in self.segchains:
			if not segchain.closed:
				allclosed = False

		wfw = -winding-framing-selflinking+cutcrossings
		dblwfw = int(2*wfw)
		halfint = (abs(dblwfw - 2*wfw) < SPECTRALNETWORK_EPS)

		if allclosed and not halfint:
			raise ArithmeticError("winding+framing+selflinking+cutcrossings not half-integer for a closed loop: it is %s" % wfw)

		# use rational exponent if the winding is half-integer
		# round to rational with denominator 1/1000 if "roundexponents" is turned on
		# else use float
		if halfint:
			qexponent = sp.Rational(dblwfw,2)
		elif roundexponents:
			qexponent = sp.Rational(round(wfw*denominator), denominator)
		else:
			qexponent = wfw

		q = sp.Symbol("q")
		contribution = (q**qexponent) * webfactor

		# more convenient form of endconfiguration info
		starts = [item[1] for item in self.startdata]
		ends = [item[1] for item in self.enddata]
		endconfiguration = (tuple(starts), tuple(ends)) # make tuple so we can use it as dict key

		return {"lift": self, "winding": winding, "framing": framing, "cutcrossings": cutcrossings, "activewebs": self.activewebs, "contribution": contribution, "selflinking": selflinking, "undetermined": undetermined, "startdata": self.startdata, "enddata": self.enddata, "webdata": webdata, "endconfiguration": endconfiguration, "subwindings": subwindings, "subframings": subframings}


	def partonsheet(self, sheet):
		# get a list of framed segchains giving the part of this lift on sheet "sheet"
		segchainlist = []
		for segchain in self.segchains:
			if segchain.sheet == sheet:
				segchainlist.append(segchain)
		return segchainlist

	def selflinking(self, projectiondir):
		return sum([self.selflinkingonsheet(sheet, projectiondir) for sheet in range(self.foliationdata.nsheets)])

	def selflinkingonsheet(self, sheet, projectiondir):
		return segments.selflinking(self.partonsheet(sheet), projectiondir = projectiondir)

	def cutcrossings(self, cutdir, projectiondir):
		# length of cuts -- purely for convenience so we can use functions that were designed for segments
		# to compute intersection with cuts
		M = 1e7

		cc = 0

		if cutdir is None:
			return 0

		projectormatrix = projectors.buildprojectormatrix(projectiondir)

		for segchain in self.segchains:
			for chain2 in self.segchains:
				if chain2.closed is False and segchain.sheet == chain2.sheet:
					x0 = chain2.initialpoint()
					cut0 = segments.segment(x0 + M*np.array(cutdir), x0)
					x1 = chain2.finalpoint()
					cut1 = segments.segment(x1, x1 + M*np.array(cutdir))
					for seg in segchain.segments:
						cc -= segments.crossingnumber(seg, cut0, projectormatrix)
						cc -= segments.crossingnumber(seg, cut1, projectormatrix)

		return cc



def emitstrip(foliationdata, initialsegment, i, j, birth = None, ancestors = None, parents = None, age = 0, name = None):
	return strips.ijstrip(edgesegment=initialsegment, leafdirection=foliationdata.leafdirection(i,j), i = i, j = j, birth = birth, parents = parents, ancestors = ancestors, age = age, name = name)

def emitstripsalltypes(foliationdata, initialsegment):

	sheetpairs = foliationdata.sheetpairs()

	name = initialsegment.name
	if name is None: 
		name = ""
		# NB: we don't include the initial segment as an ancestor -- rather we use empty set
		# that's because we do need to allow webs which use the same initial segment twice
	return [emitstrip(foliationdata,initialsegment, i, j, birth = "initialsegment", ancestors = set(), parents = [initialsegment], name = name+"-%d%d" % (i,j)) for i,j in sheetpairs]

def getselfpairs(striplist):
	return list(itertools.combinations(striplist, 2))

def getpairs(striplist1, striplist2):
	return list(itertools.product(striplist1, striplist2))

def getstripintersections(pairlist):
	return list(filter(None, [strips.ijintersection(s0, s1) for s0,s1 in pairlist]))

def checkfordupe(segment, i, j, striplist):
	for strip in striplist:
		if strip.i == i and strip.j == j and strip.contains(segment.x0) and strip.contains(segment.x1):
			logger.debug("Found a containment: %s contained in %s" % (segment,strip))
			return True
	return False

def checkforheadonintdupe(segment, headonints):
	for item in headonints:
		ix0 = item.intsegment.x0
		ix1 = item.intsegment.x1
		if (iszero(segment.x0-ix0) and iszero(segment.x1-ix1)) or (iszero(segment.x0-ix1) and iszero(segment.x1-ix0)):
			return True
	return False

def oneiterate(foliationdata, oldstriplist, newstriplist, headonlist, curiter, checkfordupes, checkcommonancestor):
	# one iteration in process of building up list of strips
	# and head-on collisions
	pairs = getpairs(oldstriplist, newstriplist) + getselfpairs(newstriplist)
	logger.debug("%d pairs to check at this step" % len(pairs))
	intersections = getstripintersections(pairs)
	logger.debug("generated %d intersections" % len(intersections))

	newerstriplist = []
	for intseg,intkind,i,j,parent1,parent2 in intersections:
		if intkind == "transverse":
			logger.debug("Transverse intersection between %s and %s along %s",parent1,parent2,intseg)
			if checkfordupes and checkfordupe(intseg, i, j, oldstriplist):
				# this transverse intersection would generate a duplicate strip; skip it
				pass
			if checkcommonancestor and ((len(parent1.ancestors & parent2.ancestors) > 0) or (parent1 in parent2.ancestors) or (parent2 in parent1.ancestors)):
				# this transverse intersection involves strips with a common ancestor; skip it
				logger.debug("Common ancestor, skipping: %s and %s", parent1.ancestors, parent2.ancestors)
				pass
			else:
				newancestors = parent1.ancestors | parent2.ancestors | {parent1,parent2}  # set union
				newstrip = emitstrip(foliationdata, intseg, i, j, birth = "intersection", parents = [parent1,parent2], ancestors = newancestors, age = curiter+1, name = "int-((%s)-(%s))" % (parent1.name,parent2.name))
				newerstriplist.append(newstrip)
		if intkind == "headon":
			logger.debug("Head-on intersection between %s and %s along %s",parent1,parent2,intseg)
			if checkforheadonintdupe(intseg, headonlist):
				pass
			else:
				headonlist.append(headonint(intsegment = intseg, i = i, j = j, constituents = [parent1,parent2], name = "headonint-((%s)-(%s))" % (parent1.name, parent2.name)))

	logger.info("generated %d new strips" % len(newerstriplist))
	logger.info("Total head-on intersections so far: %d" % len(headonlist))
	return oldstriplist+newstriplist,newerstriplist,headonlist

def iterate(foliationdata, initial, checkfordupes, checkcommonancestor, maxiter = 10, maxstrips = MAXSTRIPS):
	# iteratively build up lists of strips and head-on collisions
	# starting from foliation data and list of initial strips
	oldstrips = []
	newstrips = initial
	headonlist = []

	for n in range(maxiter):
		logger.info("Starting iteration %d" % n)
		oldstrips, newstrips, headonlist = oneiterate(foliationdata, oldstrips, newstrips, headonlist, n, checkfordupes = checkfordupes, checkcommonancestor = checkcommonancestor)
		totalstrips = len(oldstrips)+len(newstrips)
		logger.info("Total strips so far: %d" % totalstrips)
		if len(newstrips) == 0:
			logger.info("No new transverse intersections at iteration %d" % n)
			finished = True
			break
		if n == maxiter-1:
			logger.warning("Exceeded limit of %d iterations" % maxiter)
			finished = False
			break
		if totalstrips > maxstrips:
			logger.warning("Exceeded limit of %d strips" % maxstrips)
			finished = False
			break

	return oldstrips+newstrips, headonlist, finished

def enumeratewebs(foliationdata, headonlist, covariant, allowwebfail):
	# output: list of webs
	# each web is a list of webpaths
	# (webpath means a path plus info about initial and final segments, see above)

	webnum = 0
	webs = []

	remainingtodo = list(headonlist)   # a copy, not the original list

	# keep running until we have exhausted the list of head-on collisions
	while len(remainingtodo) > 0:

		# pop the first item off the list of head-on collisions
		item = remainingtodo.pop(0)

		# start a new web

		# initiate two webpaths, with no framing
		ipath = webpath(segchain = segments.framedsegmentchain.makefromlists(segmentlist = [item.intsegment], sheet = item.i, closed = False))
		jpath = webpath(segchain = segments.framedsegmentchain.makefromlists(segmentlist = [item.intsegment.reverse()], sheet = item.j, closed = False))

		webpaths = [ipath,jpath]

		# list of head-on ints in this web
		headonsinweb = [item]

		# flag for whether the web needs to be dropped
		dropthisweb = False

		# maintain list of unfinished ends
		# an entry in this list will be a tuple [headonint, incomingstrip, outgoingstrip, incomingpath, outgoingpath]
		# headonint = head-on intersection already on the web, to which this end attaches
		# incomingstrip = ijstrip constituent of headonint, pointing into the web
		# outgoingstrip = ijstrip constituent of headonint, pointing out of the web
		# incomingpath = unfinished path, pointing into the web
		# outgoingpath = unfinished path, pointing out of the web

		unfinishedends = []

		# initialize list of unfinished ends with the two ends of our segment
		for incomingstrip in item.constituents:
			if incomingstrip == item.constituents[0]:
				outgoingstrip = item.constituents[1]
				incomingpath = ipath
				outgoingpath = jpath
			if incomingstrip == item.constituents[1]:
				outgoingstrip = item.constituents[0]
				incomingpath = jpath
				outgoingpath = ipath
			unfinishedends.append([item,incomingstrip,outgoingstrip,incomingpath,outgoingpath])

		# now we'll iterate until we use up all the unfinished ends
		while len(unfinishedends) > 0:
			# pop the first item off the list of unfinished ends
			item,incomingstrip,outgoingstrip,incomingpath,outgoingpath = unfinishedends.pop(0)

			# if the strip ends on an initial segment, mark that in its webpath
			if incomingstrip.birth == "initialsegment":
				incomingpath.initialendseg = incomingstrip.parents[0]
				outgoingpath.finalendseg = incomingstrip.parents[0]
				continue

			if incomingstrip.birth != "intersection":
				raise ArithmeticError("birth not initialsegment or intersection")

			# incomingstrip is an ijstrip, born from an intersection
			# this must be an intersection between strips which themselves
			# contain head-on intersections
			# we want to find these head-on intersections
			# we'll build them into a list called "attached"
			# an entry in this list will be a tuple: [headonint, intsegment, i, j, p1, p2]
			# headonint = the attached head-on intersection
			# intsegment = the attached segment, oriented into the web
			# i = the sheet label on this segment flowing into the web
			# j = the sheet label on this segment flowing out of the web
			# p = the ijstrip constituent flowing into the web
			# pc = the ijstrip constituent flowing out of the web
			attached = []

			for p in incomingstrip.parents:
				for candidate in remainingtodo:
					# we're looking for a head-on intersection between p and some descendant of outgoingstrip
					# if p is one of the constituents of our candidate,
					# let pc be the other one, and work out orientations
					# and sheet labels
					if p == candidate.constituents[0]:
						pc = candidate.constituents[1]
						orientedintsegment = candidate.intsegment
						insheet = candidate.i
						outsheet = candidate.j
					elif p == candidate.constituents[1]:					
						orientedintsegment = candidate.intsegment.reverse()
						pc = candidate.constituents[0]
						insheet = candidate.j
						outsheet = candidate.i
					else:
						continue

					if pc.birth == "intersection" and outgoingstrip in pc.parents and (iszero(orientedintsegment.x1-item.intsegment.x0) or iszero(orientedintsegment.x1-item.intsegment.x1)):
						attached.append([candidate, orientedintsegment, insheet, outsheet, p, pc])

			if len(attached)!=2:
				logger.warning("Found %d != 2 attached head-on intersection segments for an unfinished end", len(attached))
				logger.debug("Incoming strip for unfinished end: %s", incomingstrip)
				logger.debug("Outgoing strip for unfinished end: %s", outgoingstrip)
				logger.debug("Their intersection: %s" % item)
				for headonint,intsegment,i,j,p,pc in attached:
					logger.debug("Attached segment with sheet labels (%d,%d): %s", i, j,intsegment)
				if len(attached) == 0 or len(attached) == 1:
					if not allowwebfail:
						raise ArithmeticError("Found %d < 2 attached head-on intersections for an unfinished end" % len(attached))
					logger.warning("Continuing, but this web will be dropped")
					dropthisweb = True
				if len(attached) > 2:
					# logger.warning("This may mean there is a loop; continuing anyway")
						raise ArithmeticError("Found %d > 2 attached head-on intersections for an unfinished end" % len(attached))
			# done finding the attached head-on intersections
			# now need to incorporate them into the web
			for attacheditem,intseg,i,j,p,pc in attached:
				# recall i is the sheet going in, j is the sheet coming out
				# sew one path from each attached intersection 
				# onto an existing path
				if i == incomingpath.segchain.sheet:
					incomingpath.segchain.prependsegment(intseg)
					newpathsheet = j
					newpathsecondsegment = intseg.reverse()
				if j == outgoingpath.segchain.sheet:
					outgoingpath.segchain.appendsegment(intseg.reverse())
					newpathsheetalt = i
					newpathfirstsegment = intseg
				# remove the head-on intersection we just used from the list
				remainingtodo.remove(attacheditem)
				# and add it to the list of head-on ints in this web 
				headonsinweb.append(attacheditem)

			# make new path from the two segments that don't go onto the existing web
			if not dropthisweb: 
				if newpathsheet != newpathsheetalt:
					raise ArithmeticError("paths didn't sew up correctly")
				newsegchain = segments.framedsegmentchain.makefromlists(segmentlist = [newpathfirstsegment,newpathsecondsegment], sheet = newpathsheet, closed = False)
				newpath = webpath(segchain = newsegchain)
				webpaths.append(newpath)

				# now add new unfinished ends
				# we still have handles to the 3 paths incomingpath,outgoingpath,newpath; use them
				for attacheditem,intseg,i,j,p,pc in attached:

					if i == incomingpath.segchain.sheet:
						unfinishedends.append([attacheditem,p,pc,incomingpath,newpath])

					if j == outgoingpath.segchain.sheet:
						unfinishedends.append([attacheditem,p,pc,newpath,outgoingpath])


		# no more unfinished ends, so this web is done

		# now sew together webpaths, in case one webpath ends at the initial point of another
		# this phenomenon occurs in case of a loop
		concatwebpaths = []
		alreadyused = []
		for item in webpaths:

			# if we already added this one to the end of another, skip it now
			if item in alreadyused:
				continue

			# look for a webpath that starts where this one ends, add it to this one, repeat as needed
			finished = False
			while not finished:
				finished = True
				for item2 in webpaths:
					if (item.segchain.sheet == item2.segchain.sheet) and iszero(item.segchain.finalpoint() - item2.segchain.initialpoint()):
						item.segchain.append(item2.segchain)
						item.finalendseg = item2.finalendseg
						logger.info("sewed two webpaths together")
						alreadyused.append(item2)
						finished = False

			# add this one to the list of completed, concatenated webpaths
			concatwebpaths.append(item)

		webpaths = concatwebpaths

		if not dropthisweb:
			newweb = web(foliationdata = foliationdata, webpaths = webpaths, headonints = headonsinweb, name = "web%d" % webnum, covariant = covariant)
			# mark all the webpaths we used as belonging to this web
			for item in webpaths:
				item.web = newweb

			logger.info("%s" % newweb)
			webs.append(newweb)

		webnum += 1

	return webs

def symmfoliation():
	return foliations.foliationdata([[-math.sin(2*pi/3),-math.cos(2*pi/3),0],[-math.sin(4*pi/3),-math.cos(4*pi/3),0],[0,-1,0]], nsheets = 3)

def standardfoliation(nsheets):
	if nsheets == 2:
		return foliations.foliationdata([[1,0,0],[-1,0,0]], nsheets = 2)
	if nsheets == 3:
		return foliations.foliationdata([[1,0,0],[-1,-1,0],[-1,1,0]], nsheets = 3)
	if nsheets == 4:
		return foliations.foliationdata([[1,0,0],[-1,-1,0],[-1,1,0],[1.5,2.5,0]], nsheets = 4)
	if nsheets == 5:
		return foliations.foliationdata([[1,0,0],[-1,-1,0],[-1,1,0],[1.5,2.5,0],[0,1,0]], nsheets = 5)
	raise NotImplementedError("Asked for standard foliation with nsheets = %d" % nsheets)		

def closefoliation(nsheets, eps = 0.03):
	return foliations.foliationdata([[0,eps*(random.random()-0.5),k] for k in range(nsheets)], nsheets = nsheets)

def closefoliation2(nsheets, eps = 0.03):
	return foliations.foliationdata([[k,eps*(random.random()-0.5),0] for k in range(nsheets)], nsheets = nsheets)

def randomfoliation(nsheets, planar = False):
	if planar:
		return foliations.foliationdata([[random.random()-0.5,random.random()-0.5,0.0] for k in range(nsheets)], nsheets = nsheets)
	else:
		return foliations.foliationdata([[random.random()-0.5,random.random()-0.5,random.random()-0.5] for k in range(nsheets)], nsheets = nsheets)

def randomframing():
	return [random.random()-0.5 for n in range(3)]

def perturbpoints(pointlists, perturb = 0.0):
	ppointlists = [[[x+(random.random()-0.5)*perturb,y+(random.random()-0.5)*perturb,z+(random.random()-0.5)*perturb ] for x,y,z in pointlist] for pointlist in pointlists]
	return ppointlists

def segsfrompoints(pointlist, perturb = 0.0, closed = True):
	segs = []
	ppointlist = [[x+(random.random()-0.5)*perturb,y+(random.random()-0.5)*perturb,z+(random.random()-0.5)*perturb ] for x,y,z in pointlist]
	nmax = len(pointlist)
	if not closed:
		nmax = nmax-1
	for n in range(nmax):
		nextn = n+1 if n+1<len(pointlist) else 0
		segs.append(segments.segment(ppointlist[n], ppointlist[nextn], name = "seg%d" % (n+1)))
	return segs

def initialstrips(foliationdata, initialsegs):
	# TODO: find nice way of concat list of lists that works in python 2 and 3
	striplistlist = [emitstripsalltypes(foliationdata, item) for item in initialsegs]
	return [item for sublist in striplistlist for item in sublist]

def getbreakpoints(segchainlist, web):

	# build list of breakpoints of the form [segchaini, ti, wpath, segchainf, tf]

	breakpoints = []

	for wpath in web.webpaths:
		# find where the initial end segment of wpath occurs on some segchain
		for segchain in segchainlist:
			try:
				segindexi = segchain.segments.index(wpath.initialendseg)
				segchaini = segchain
			except ValueError:
				continue

		x = wpath.initialendseg.x0
		y = wpath.segchain.segments[0].x0
		d = wpath.initialendseg.direction()
		# need to solve linear equation: x + t*d = y, ie t*d = y-x
		# little overkill here
		tt,c = np.linalg.lstsq(np.transpose([d]), y-x, rcond = None)[0:2]
		t = tt[0]

		if t < 0 or t > 1:
			raise ArithmeticError("raw t not on [0,1]; x = %s, y = %s, d = %s, y = %s" % (x,y,d,t))
		# now shift by the segment index
		t += segindexi

		# record this t
		ti = t  

		# find where the final end segment of wpath occurs on some segchain
		for segchain in segchainlist:
			try:
				segindexf = segchain.segments.index(wpath.finalendseg)
				segchainf = segchain
			except ValueError:
				continue

		x = wpath.finalendseg.x0
		y = wpath.segchain.segments[-1].x1
		d = wpath.finalendseg.direction()
		# need to solve linear equation: x + t*d = y, ie t*d = y-x
		# little overkill here
		tt,c = np.linalg.lstsq(np.transpose([d]), y-x, rcond = None)[0:2]
		t = tt[0]

		if t < 0 or t > 1:
			raise ArithmeticError("raw t not on [0,1]; x = %s, y = %s, d = %s, y = %s" % (x,y,d,t))
		# now shift by the segment index
		t += segindexf

		# record this t
		tf = t

		breakpoints.append({"segchaini": segchaini, "ti": ti, "webpath": wpath, "segchainf": segchainf, "tf": tf, "web": web})

	return breakpoints

class spectralnetwork:
	def __init__(self, initial, allstrips, headonlist, webs, foliationdata, segchainlist, hasloops):
		self.initial = initial
		self.allstrips = allstrips
		self.headonlist = headonlist
		self.webs = webs
		self.foliationdata = foliationdata
		self.segchainlist = segchainlist
		self.hasloops = hasloops

	def getpoints(self):
		# convenience function for getting the vertices of the 
		# initial link for this spectral network
		return [[p.tolist() for p in l.points] for l in self.segchainlist]

	def largestweb(self):
		npaths = -1
		largest = None
		for web in self.webs:
			if len(web.webpaths) > npaths:
				largest = web
				npaths = len(web.webpaths)
		return [npaths, largest]

	def getwebsbynumbers(self, webnumbers):
		webs = []
		for n in webnumbers:
			name = "web%d" % n
			for w in self.webs:
				if w.name == name:
					webs.append(w)
		return webs

	def plot(self, maxleafalpha = 0.25, showaxes = False, showallstrips = False, lift = None, projection = "xy", azim = None, elev = None, dist = 10, webs = None, webnumbers = None, showallwebs = True, showactivewebs = False, displace = True, displaceamount = 0.01, showsegmentnames = False, showwebsheetlabels = True, title = "", showheadonints = False, showlink = True, labelsize = 13, stripminage = 0, showlinkorientation = True, udlabels = False):

		if projection == "xy":
			elev = 90
			azim = -90
		elif projection == "yz":
			elev = 0
			azim = 0
		elif projection == "xz":
			elev = 0
			azim = 90
		elif (elev is None) or (azim is None): # default case
			elev = 90
			azim = -90

		fig,ax = lineplotting.setupfig(showaxes = showaxes, elev = elev, azim = azim, dist = dist, title = title)

		stripmaxage = max([item.age for item in self.allstrips])
		leafalphashift = float(maxleafalpha)/(stripmaxage-stripminage+1)

		if showheadonints:
			for item in self.headonlist:
				item.intsegment.plot(ax, color = "green", label = False)
		if showallstrips:
			for item in self.allstrips:
				if item.age >= stripminage:
					item.plot(ax, leafalpha = maxleafalpha-(item.age-stripminage)*leafalphashift)
		if showlink:
			for segchain in self.segchainlist:
				for segment in segchain.segments:
					if udlabels:
						d = segment.direction()
						if d[2] > 0:
							extralabel = "u"
						if d[2] < 0:
							extralabel = "d"						
						if d[2] == 0:
							extralabel = "f"
					else:
						extralabel = ""						
					segment.plot(ax, color = "#3771c8", extralabel = extralabel, showsegmentname = showsegmentnames, arrow = showlinkorientation, linewidth = 3)
		if webs is None:
			# various specific devices for identifying the set of webs to show
			webs = []
			if showallwebs:
				webs = self.webs
			if showactivewebs:
				webs = self.activewebs
			if webnumbers is not None:
				webs = self.getwebsbynumbers(webnumbers)

		for item in webs:
			item.plot(ax, color = "bytype", sheetlabels = showwebsheetlabels)

		if lift is not None:
			for item in lift.segchains:
				item.plot(ax, color = "orange", displace = displace, displaceamount = displaceamount, labelsize = labelsize)

		xlist = []
		ylist = []
		zlist = []
		for item in self.initial:
			x0 = item.edgesegment.x0
			x1 = item.edgesegment.x1
			xlist += [x0[0], x1[0]]
			ylist += [x0[1], x1[1]]
			zlist += [x0[2], x1[2]]

		ax.set_xbound(min(xlist), max(xlist))
		ax.set_ybound(min(ylist), max(ylist))
		ax.set_zbound(min(zlist), max(zlist))

		return fig

	def processlifts(self, lifts, covariant, projectiondir = None, cutdir = None, agnostic = False, roundexponents = True):
		# process the lifts to work out their contributions

		# work out total contributions for each possible configuration of open ends

		logger.info("Processing %d lifts, with covariant = %s, projectiondir = %s, cutdir = %s", len(lifts), covariant, projectiondir, cutdir)

		nsheets = self.foliationdata.nsheets

		openchains = [chain for chain in self.segchainlist if not chain.closed]
		nopen = len(openchains)

		# maintain a dictionary of totals, with key the end configuration
		totals = {}

		# maintain a list of processed lifts
		processed = []

		# maintain a list of webs that get used
		activewebs = set([])

		for lift in lifts:
			starts = [item[1] for item in lift.startdata]
			ends = [item[1] for item in lift.enddata]
			endconfiguration = (tuple(starts), tuple(ends)) # make tuple so we can use it as dict key
			plift = lift.process(foliationdata = self.foliationdata, covariant = covariant, projectiondir = projectiondir, cutdir = cutdir, agnostic = agnostic, roundexponents = roundexponents)
			processed.append(plift)
			activewebs.update(set(plift["activewebs"]))

			# look up the current total for this end configuration
			try:
				currenttotal = totals[endconfiguration]
			except KeyError:
				currenttotal = 0

			# add this contribution to that total
			totals[endconfiguration] = currenttotal + plift["contribution"]

		# now simplify each total
		# and remove those which are zero
		zeros = []
		for endconfiguration in totals:
			totals[endconfiguration] = sp.expand(totals[endconfiguration])
			if totals[endconfiguration] == 0:
				zeros.append(endconfiguration)
		for item in zeros:
			del totals[item]

		# list of undetermined coefficients
		undetermined = set().union(*[item["undetermined"] for item in processed])

		logger.info("Done processing lifts")

		return {"processedlifts": processed, "totals": totals, "undetermined": undetermined, "projectiondir": projectiondir, "activewebs": activewebs}

def snfromchains(segchainlist, maxiter, maxstrips, foliationdata, findwebs, allowunfinished, checkfordupes, checkcommonancestor, covariant, allowwebfail):
	segs = [item for segchain in segchainlist for item in segchain.segments]

	# generate initial strips
	initial = initialstrips(foliationdata, segs)

	# evolve the spectral network, get list of head-on intersections
	allstrips,headonlist,finished = iterate(foliationdata, initial, maxiter = maxiter, maxstrips = maxstrips, checkfordupes = checkfordupes, checkcommonancestor = checkcommonancestor)
	if not finished and not allowunfinished:
		return None

	if findwebs:
		# make a list of all webs
		logger.info("Enumerating webs")
		webs = enumeratewebs(foliationdata = foliationdata, headonlist = headonlist, covariant = covariant, allowwebfail = allowwebfail)
		if webs is not None:
			logger.info("Found %d total webs", len(webs))

			hasloops = False
			for web in webs:
				if web.hasloop:
					hasloops = True
		else:
			hasloops = True
			webs = []

		if hasloops:
			# at least in simple cases where each web has at most 1 loop,
			# webs with loops should pair 1-1 with webs containing self-intersections
			# (the two webs arise as the two ends of a 1-parameter family)
			# here we add a member "partnerloop" for each web with self-intersection
			logger.info("Pairing up loops vs webs with self-intersections")
			webswithloops = []
			webswithselfintersections = []
			for web in webs:
				if web.hasloop:
					webswithloops.append(web)
				if web.selfintersections > 0:
					webswithselfintersections.append(web)
			for web in webswithselfintersections:
				# member "partnerloop" will keep track of the loop
				# TODO: make this work intelligently instead of just picking #0 all the time;
				# as it stands, it will fail when there is more than one loop
				web.partnerloop = webswithloops[0]

	else:
		hasloops = False
		webs = []

	logger.info("hasloops = %s" % hasloops)

	# extract break points along the segment chains
	for web in webs:
		web.breakpoints = getbreakpoints(segchainlist, web)

	return spectralnetwork(initial,allstrips,headonlist,webs,foliationdata,segchainlist,hasloops)

def webpathcounts(webs):
	return collections.Counter([len(web.webpaths) for web in webs])

def trylink(npoints = 5, nsheets = None, desiredwebs = None, desiredlargestweb = None, pointslist = None, framingslist = None, closed = True, linkname = None, foliationdata = None, maxiter = 9, maxwebs = MAXWEBS, maxstrips = MAXSTRIPS, userandomframing = False, covariant = False, projectiondir = None, userandomfoliation = False, agnostic = False, allowloops = True, findwebs = True, allowunfinished = True, checkfordupes = False, checkcommonancestor = False, planar = False, allowwebfail = True, cutdir = None):

	if projectiondir is None and not closed:
		logger.warning("projectiondir = None and non-closed link: this is likely not to work; it has a better chance of working if you fix a specific projectiondir, perhaps one parallel to the cut planes")

	if userandomframing and not covariant:
		logger.info("userandomframing = True but covariant = False not supported; switching to userandomframing = False")
		userandomframing = False

	while True:

		if foliationdata is None:
			if userandomfoliation:
				if covariant or planar:
					fd = randomfoliation(nsheets = nsheets, planar = planar)
				else:
					logger.info("random nonplanar foliations not supported for covariant = False; switching to standard foliation")
					fd = standardfoliation(nsheets = nsheets)
			else:
				fd = standardfoliation(nsheets = nsheets)
		else:
			if not covariant and not foliationdata.isplanar():
				logger.info("custom nonplanar foliations not supported for covariant = False; switching to standard foliation")
				fd = standardfoliation(nsheets = nsheets)
			else:
				fd = foliationdata

		if pointslist is None:
			pointslistuse = [vertexlists.randompoints(npoints)]
			israndom = True
		else:
			pointslistuse = pointslist
			israndom = False

		if framingslist is None:
			framingslistuse = []
			for points in pointslistuse:
				npoints = len(points)
				nframings = npoints + (0 if closed else -1)
				if userandomframing:
					framings = [randomframing() for n in range(nframings)]					
				else:
					fv = standardframing()
					framings = [fv for n in range(nframings)]
				framingslistuse.append(framings)
		else:
			framingslistuse = framingslist

		if covariant and projectiondir is None:
			logger.info("covariant mode, but no projection direction specified: using random direction")
			projectiondir = randomdir()

		segchains = [segments.framedsegmentchain.makefrompoints(points = p, name = "chain%d" % (n+1), closed = closed, framings = f) for n,(p,f) in enumerate(zip(pointslistuse,framingslistuse))]

		if not israndom:
			logger.info("Trying to build a spectral network from given vertices")
			logger.info("vertices: %s" % pointslistuse)
			logger.info("framings: %s" % framingslistuse)
			sn = snfromchains(segchains, maxiter = maxiter, maxstrips = maxstrips, foliationdata = fd, findwebs = findwebs, allowunfinished = allowunfinished, checkfordupes = checkfordupes, checkcommonancestor = checkcommonancestor, covariant = covariant, allowwebfail = allowwebfail)
			if sn is None:
				logger.info("Spectral network couldn't be built")
				return None
			if len(sn.webs) > maxwebs:
				logger.info("Spectral network has %d > %d webs" % (len(sn.webs),maxwebs))
				return {"sn": sn}
			if sn.hasloops and not allowloops:
				logger.info("Spectral network has loops and allowloops=False")
				return {"sn": sn}
			if desiredlargestweb is not None and sn.largestweb()[0]!=desiredlargestweb:
				logger.info("Spectral network has largestweb %d != %d" % (sn.largestweb()[0],desiredlargestweb))
				return None
			sumdata = sumlifts(sn, expectedlink = linkname, covariant = covariant, projectiondir = projectiondir, agnostic = agnostic, allowloops = allowloops, cutdir = cutdir)
			logger.info("Summary for this link:\n%s", sumdata["summary"])
			return sumdata

		if israndom:
			logger.info("Trying to build a spectral network from random vertices")
			logger.info("vertices: %s" % pointslistuse)
			logger.info("framings: %s" % framingslistuse)
			sn = snfromchains(segchains, maxiter = maxiter, maxstrips = maxstrips, foliationdata = fd, findwebs = findwebs, allowunfinished = allowunfinished, checkfordupes = checkfordupes, checkcommonancestor = checkcommonancestor, covariant = covariant, allowwebfail = allowwebfail)

			if sn is None:
				logger.info("Spectral network couldn't be built")
			elif len(sn.webs) > maxwebs:
				logger.info("Spectral network has %d > %d webs" % (len(sn.webs),maxwebs))
			elif desiredwebs is not None and len(sn.webs)!=desiredwebs:
				logger.info("Spectral network has %d != %d webs" % (len(sn.webs),desiredwebs))
			elif sn.hasloops and (not allowloops):
				logger.info("Spectral network has loops and allowloops=False")
			elif desiredlargestweb is not None and sn.largestweb()[0]!=desiredlargestweb:
				logger.info("Spectral network has largestweb %d != %d" % (sn.largestweb()[0],desiredlargestweb))
			else:
				sumdata = sumlifts(sn, expectedlink = linkname, covariant = covariant, projectiondir = projectiondir, cutdir = cutdir, agnostic = agnostic, allowloops = allowloops)
				logger.info("Summary for this link:\n%s", sumdata["summary"])
				return sumdata

			logger.info("Didn't get desired spectral network")


def is_monic_monomial(p):
    q = sp.Symbol("q")
    pt = sp.expand(p * q**5000)
    return pt == sp.LM(pt) or pt == -sp.LM(pt)


def sumlifts(sn, expectedlink, covariant, allowloops, projectiondir = None, cutdir = None, agnostic = False):

	foliationdata = sn.foliationdata
	segchains = sn.segchainlist

	lifts = getlifts.itergetlifts(sn, allowloops = allowloops)
	
	processed = sn.processlifts(lifts, covariant = covariant, projectiondir = projectiondir, cutdir = cutdir, agnostic = agnostic)

	success = None

	if len(processed["totals"]) == 1: # closed case
		total = processed["totals"][((),())] 
		# ((),()) means the empty endconfiguration, used here since there are no open ends
		
		undetermined = processed["undetermined"]
		activewebs = processed["activewebs"]
		webs = sn.webs

		solved = None
		matchedlink = None
		expectedtotal = None

		summary = ""

		summary += "number of lifts contributing: %d\n" % len(lifts)
		largestwebused = max([l.largestactivewebsize() for l in lifts])
		summary += "largest web contributing to any lift: %d webpaths\n" % largestwebused

		# build corner lists for the link
		for segchain in segchains:
			segchain.corners = segchain.makecornerlist(finterp = None)
		# compute total writhe for the link
		selflinking = segments.selflinking(segchains, projectiondir = randomdir())

		if (abs(int(selflinking) - selflinking) < SPECTRALNETWORK_EPS):
			selflinking = int(selflinking)

		summary += ("total: %s\n" % total)

		if expectedlink is None:
			matchedlink = linkpolys.identifylink(poly = total, selflinking = selflinking, n = foliationdata.nsheets)
			if matchedlink is None:
				summary += ("does not match any link polynomial\n")
				success = False
			else:
				summary += ("matches link polynomial for: %s (selflinking %s)\n" % (matchedlink,selflinking))
				success = True
		else:
			expectedtotal = linkpolys.linkpoly(linkname = expectedlink, selflinking = selflinking, n = foliationdata.nsheets)
			summary += "link polynomial for %s: %s (selflinking %s)\n" % (expectedlink,expectedtotal,selflinking)

			# report whether we got expected answer
			if sp.expand(total-expectedtotal) == 0:
				matchedlink = expectedlink
				summary += ("matches link polynomial for: %s\n" % expectedlink)
				success = True

			if len(undetermined) > 0:
				summary += ("undetermined coefficients: %s\n" % undetermined)

			if len(undetermined) == 1:
				w = list(undetermined)[0]
				sol = sp.solve(total-expectedtotal, w)
				if len(sol) == 1:
					solution = sol[0]
					summary += ("solved for coefficient: %s = %s\n" % (w,solution))
					solved = {"coefficient": w, "solution": solution}
					if is_monic_monomial(solution):
						success = True
						matchedlink = expectedlink
					else:
						summary += "solution is not a monic monomial"
						success = False
				else:
					summary += ("didn't succeed in solving for coefficient?\n")
					solved = None
		return {"sn": sn, "total": total, "expectedtotal": expectedtotal, "lifts": lifts, "solved": solved, "undetermined": undetermined, "summary": summary, "processedlifts": processed["processedlifts"], "success": success, "largestwebused": largestwebused, "matchedlink": matchedlink, "selflinking": selflinking, "activewebs": activewebs, "webs": webs}
	else: # open case
		summary = ""
		summary += "got totals: \n"
		summary += "%s\n" % processed["totals"]
		return {"sn": sn, "totals": processed["totals"], "lifts": lifts, "summary": summary, "processedlifts": processed["processedlifts"], "success": success, "projectiondir": projectiondir, "activewebs": processed["activewebs"], "undetermined": processed["undetermined"]}


def trysolve(d1,d2):
    undet = d1["undetermined"] | d2["undetermined"]
    if len(undet) > 1:
        raise ArithmeticError("too many undetermined webs")
    for item in undet:
        var = item

    sol = None

    for key,val1 in d1["totals"].items():
        val2 = d2["totals"][key]
        if val1 != val2:
            logger.info("Trying to solve %s = %s for %s" % (val1,val2,var))
            solc = sp.solve(val1-val2,var)
            if len(solc) == 0:
                raise ArithmeticError("couldn't solve: %s != %s" % (val1,val2))
            if sol is None:
                sol = solc[0]
            else:
                if sol != solc[0]:
                    raise ArithmeticError("solution inconsistent: %s != %s" % (sol,solc))

    return {"variable": var, "solution": sol}


==> ancillary/standard.py <==
import numpy as np
import random

def standardprojection(v):
	return v[0:2]

def standardcomponent(v):
	return v[2]

def standardframing():
	return np.array([0,0,1])

def randomdir():
	return np.array([random.random()-0.5 for n in range(3)])

==> ancillary/strips.py <==
import numpy as np
import scipy
import scipy.linalg
import segments

import logging
if __name__ == '__main__':
    import logconfig
    logconfig.logconfig(filename='/tmp/strips.log')
    logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

import lineplotting

STRIPS_EPS = 1e-12
STRIPS_SHORT = 1e-6

def cross(x, y):
	return np.array([x[1]*y[2] - x[2]*y[1], x[2]*y[0] - x[0]*y[2], x[0]*y[1] - x[1]*y[0]])

def iszero(x):
	return np.linalg.norm(x) < STRIPS_EPS

def parallel(x, y):
	return iszero(cross(x,y))

def normalize(v):
	if np.linalg.norm(v) < STRIPS_EPS:
		raise ArithmeticError("trying to normalize very small vector")
	return v / np.linalg.norm(v)

def intersectintervals(x, y):
# get the intersection of two intervals given as x = [x0,x1] and y = [y0,y1]
	if x[0] <= y[0] and x[1] >= y[1]:
		return y
	if y[0] <= x[0] and y[1] >= x[1]:
		return x
	if x[1] < y[0] or y[1] < x[0]:
		return None
	if y[0] >= x[0]:
		return [y[0], x[1]]
	if x[0] >= y[0]:
		return [x[0], y[1]]
	raise ArithmeticError("intersection computation went awry")

class strip:
	# strip emitted from a segment
	def __init__(self, edgesegment, leafdirection):
		if parallel(edgesegment.direction(), leafdirection):
			raise ArithmeticError("strip edge direction %s parallel to leaf direction %s: edge segment is %s" % (edgesegment.direction(), leafdirection, edgesegment))
		self.edgesegment = edgesegment
		self.leafdirection = np.array(leafdirection)

	def __repr__(self):
		return "strip, edge %s, leaf direction %s" % (self.edgesegment,self.leafdirection)

	def normalvector(self):
		return normalize(cross(self.edgesegment.direction(), self.leafdirection))

	def planeposition(self):
		return np.dot(self.edgesegment.x0, self.normalvector())

	def plot(self, ax, edgecolor = "green", leafcolor = "gray", leaflength = 100, leafspacing = 0.1, leafalpha = 1):
		nld = normalize(self.leafdirection)
		lineplotting.plotline(ax, [self.edgesegment.x0,self.edgesegment.x1], color = edgecolor)
		edgetranslation = self.edgesegment.x1  - self.edgesegment.x0
		edgelength = np.linalg.norm(edgetranslation)
		nleaves = max(int(edgelength / leafspacing) + 1, 2)
		exactleafspacing = edgelength / (nleaves - 1)
		for n in range(nleaves):
			leafstart = self.edgesegment.x0 + edgetranslation*(float(n)/(nleaves-1))
			lineplotting.plotline(ax, [leafstart, leafstart + leaflength * nld], color = leafcolor, alpha = leafalpha)

	def contains(self, point):
		# check whether the strip contains a given point
		# need to solve equation x0 + t (x1-x0) + s (leafdir) = point
		x0 = self.edgesegment.x0
		x1 = self.edgesegment.x1
		A = np.transpose([x1-x0, self.leafdirection])
		b = point - x0
		y,c = np.linalg.lstsq(A, b, rcond=None)[0:2]
		# c is the residual: measures squared distance of the point from the plane containing the edgesegment
		# y = [t,s]
		t = y[0]
		s = y[1]
		residual = c[0]
		# need residual = 0, 0 <= t <= 1, 0 <= s
		return (residual < STRIPS_EPS and -STRIPS_EPS <= t <= 1+STRIPS_EPS and -STRIPS_EPS <= s)

# get intersection between two strips; three possibilities: 
# 1) two-dimensional intersection: bail out
# 2) one-dimensional intersection: return the interval of the intersection
# 3) no intersection: return None
# doesn't deal correctly with situation where the interval is infinite!
def intersection(strip0, strip1):

	logger.debug("Computing intersection between strip0 = %s and strip1 = %s",strip0,strip1)

	# check if the two strips originate at the same segment: if so, bail out
	if iszero(strip0.edgesegment.x0 - strip1.edgesegment.x0):
		logger.debug("They originate at the same segment; skip")
		return None

	n0 = strip0.normalvector()
	n1 = strip1.normalvector()

	# check if the two strips are parallel
	if iszero(n0-n1):
		if abs(strip0.planeposition() - strip1.planeposition()) < STRIPS_EPS:
			# in this case might be interesting to know if they're head-on or aligned
			if iszero(normalize(strip0.leafdirection)+normalize(strip1.leafdirection)):
				alignment = "anti-aligned" 
			elif iszero(normalize(strip0.leafdirection)-normalize(strip1.leafdirection)):
				alignment = "aligned"
			else:
				alignment = "unaligned" 
			logger.debug("Ignored a potential intersection between coplanar (%s) strips",alignment)
			return None
		else:
			logger.debug("They are parallel; no intersection")
			return None
	if iszero(n0+n1): 
		if abs(strip0.planeposition() + strip1.planeposition()) < STRIPS_EPS:
			# in this case might be interesting to know if they're head-on or aligned
			if iszero(normalize(strip0.leafdirection)+normalize(strip1.leafdirection)):
				alignment = "anti-aligned" 
			elif iszero(normalize(strip0.leafdirection)-normalize(strip1.leafdirection)):
				alignment = "aligned"
			else:
				alignment = "unaligned" 
			logger.debug("Ignored a potential intersection between coplanar (%s) strips",alignment)
			return None
		else:
			logger.debug("They are parallel; no intersection")
			return None

	logger.debug("Normal vectors: strip0 %s, strip1 %s",n0,n1)

	# they're not parallel, so they intersect in a line; find that line
	# first find its direction
	intdirection = normalize(cross(n0,n1))
	logger.debug("Intersection direction: %s",intdirection)

	# now find a point on the line
	A = np.array([n0,n1,intdirection])
	b = [strip0.planeposition(), strip1.planeposition(), 0.0]
	y = np.linalg.solve(A, b)
	intpoint = y
	logger.debug("Basepoint on intersection line: %s",intpoint)

	def getinterval(x0, v, y0, v1, v2):
		# given a plane of elements y0 + t1 v1 + t2 v2,
		# and a parameterized line of elements x0 + t v in the plane, 
		# find the subset of the t-line that lies in the t2>0 region
		# returned as [lb,ub] where lb and ub are lists (maybe empty)
		# thus sign of v1 doesn't matter but sign of v2 does

		# first expand v in the basis of v1 and v2: v = c1 v1 + c2 v2
		A = np.transpose([v1,v2])
		b = v
		y,c = np.linalg.lstsq(A, b, rcond=None)[0:2]
		c1,c2 = y

		# now look for the t with x0 + t v = y0 + t1 v1, if it exists
		# extra factor of 10 here is needed, otherwise we miss some cases
		# which are *supposed* to be parallel
		# TODO: deal with those cases by checking i,j instead
		if abs(c2) > 10*STRIPS_EPS:
			# we have to solve t v - t1 v1 = y0 - x0
			A = np.transpose([v,-v1])
			b = y0 - x0
			y,c = np.linalg.lstsq(A, b, rcond=None)[0:2]
			t = y[0]
			if c2 > 0:
				return [[t],[]]
			if c2 < 0:
				return [[], [t]]
		else: # the line is parallel to v1, so it's either all in or all out
			  # need to expand y0-x0 in basis of v1 and v2
			A = np.transpose([v1,v2])
			b = y0-x0
			y,c = np.linalg.lstsq(A, b, rcond=None)[0:2]
			t1,t2 = y
			if t2 < 0: #all in
				return [[],[]]
			else: # all out, so set bounds which make the interval empty
				return [[1],[0]]

	lowerbounds = []
	upperbounds = []

	lb,ub = getinterval(intpoint, intdirection, strip0.edgesegment.x0, strip0.edgesegment.direction(), strip0.leafdirection)
	logger.debug("Got bounds %s from strip0 edge segment",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	lb,ub = getinterval(intpoint, intdirection, strip1.edgesegment.x0, strip1.edgesegment.direction(), strip1.leafdirection)
	logger.debug("Got bounds %s from strip1 edge segment",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	lb,ub = getinterval(intpoint, intdirection, strip0.edgesegment.x0, strip0.leafdirection, strip0.edgesegment.direction())
	logger.debug("Got bounds %s from strip0 x0 side",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	lb,ub = getinterval(intpoint, intdirection, strip0.edgesegment.x1, strip0.leafdirection, -strip0.edgesegment.direction())
	logger.debug("Got bounds %s from strip0 x1 side",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	lb,ub = getinterval(intpoint, intdirection, strip1.edgesegment.x0, strip1.leafdirection, strip1.edgesegment.direction())
	logger.debug("Got bounds %s from strip1 x0 side",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	lb,ub = getinterval(intpoint, intdirection, strip1.edgesegment.x1, strip1.leafdirection, -strip1.edgesegment.direction())
	logger.debug("Got bounds %s from strip1 x1 side",[lb,ub])
	lowerbounds += lb
	upperbounds += ub

	if len(upperbounds) > 0:
		ub = min(upperbounds)
	else:
		ub = 1000000

	if len(lowerbounds) > 0:
		lb = max(lowerbounds)
	else:
		lb = -1000000

	logger.debug("Lower bounds for t on intersection segment: %s",lowerbounds)
	logger.debug("Upper bounds for t on intersection segment: %s",upperbounds)

	logger.debug("t on intersection segment: [%s,%s]",lb,ub)

	if ub <= lb + STRIPS_EPS:
		return None
	else:
		newseg = segments.framedsegment(x0 = intpoint+lb*intdirection, x1 = intpoint+ub*intdirection, framing = None)
		logger.debug("Intersection segment: %s",newseg)
		newseglen = newseg.length()
		if newseglen < STRIPS_SHORT:
			logger.warning("Short intersection: length %s" % newseglen)
		return newseg

def reducedintersection(strip0, strip1):
	inter = intersection(strip0, strip1)
	if inter is None:
		return None
	if iszero(inter.direction()):
		return None
	return inter


class ijstrip(strip):
	def __init__(self, edgesegment, leafdirection, i, j, birth = None, parents = None, ancestors = None, age = 0, name = None):
		strip.__init__(self, edgesegment = edgesegment, leafdirection = leafdirection)
		self.i = i
		self.j = j
		self.birth = birth
		self.parents = parents
		self.ancestors = ancestors
		self.age = age
		self.name = name

	def __repr__(self):
		return "ijstrip %s: i = %d, j = %d, %s" % (self.name,self.i,self.j,strip.__repr__(self))

def ijintersection(ijstrip0, ijstrip1):

	# immediately ignore pairs that can't give an interesting intersection
	i0,j0 = ijstrip0.i,ijstrip0.j
	i1,j1 = ijstrip1.i,ijstrip1.j

	if i0 != j1 and i1 != j0:
		return None

	# OK, we should at least actually calculate the intersection segment
	intseg = reducedintersection(ijstrip0, ijstrip1)
	if intseg is None:
		return None
	else:
		# the strips do intersect
		if ijstrip0.name is not None and ijstrip1.name is not None:
			intseg.name = "int-((%s)-(%s))" % (ijstrip0.name,ijstrip1.name)

		logger.debug("Processing intersection between (%d,%d) and (%d,%d)",i0,j0,i1,j1)

		if i0 == j1 and i1 == j0:
			logger.debug("head-on")
			# for later convenience, give intersection segment the ij orientation
			# where i=i0, j=j0
			if np.dot(intseg.direction(), ijstrip0.leafdirection) < 0:
				intseg = intseg.reverse() 
			return [intseg, "headon", i0, j0, ijstrip0, ijstrip1]
		if i0 == j1:
			logger.debug("transverse")
			return [intseg, "transverse", i1, j0, ijstrip0, ijstrip1]
		if i1 == j0:
			logger.debug("transverse")
			return [intseg, "transverse", i0, j1, ijstrip0, ijstrip1]
		raise ArithmeticError("intersection bookkeeping went awry")


==> ancillary/vertexlists.py <==
import random
import numpy as np
import math
import copy

def perturbpoints(pointlist, perturb = 0.0):
	ppointlist = [[x+(random.random()-0.5)*perturb,y+(random.random()-0.5)*perturb,z+(random.random()-0.5)*perturb ] for x,y,z in pointlist]
	return ppointlist

def unknot():
	# a simple triangular unknot
	loop = [[0,1,1],[-0.1,0,-1],[0.1,-1,0]]
	return [loop]

def trefoil():
	# a polygonal trefoil
	loop = [[0,0,0.5],[2,-4,4],[5,2,-4],[1,2,4],[4,-4,-4],[6,0,-0.5]]
	return [loop]

def hopflink():
	# the Hopf link
	loop1 = [[0,0,0],[0,1,0.1],[1,-1,0.05]]
	loop2 = [[-0.3,0,0],[-0.3,-1,0.1],[0.7,1,0.05]]
	return [loop1,loop2]

def figure8():
	# the figure-eight knot
	loop = perturbpoints([[1,0,0.001],[4,0,0.002],[4,4,0.006],[2,4,0.004],[2,1,0.005],[0,1,0.013],[0,2,0.007],[3,2,-0.3],[3,3,0.022],[1,3,0.204],[1,2.97,-0.212],[1,1.97,-0.15],[1,1.2,0.302]], perturb=0.00001)
	return [loop]

def randommap(pointlists):
	# transform a link by a random orientation-preserving linear transformation
	# takes list of lists of points
	done = False
	while not done:
		M = np.random.rand(3,3)
		if np.linalg.det(M) > 0:
			done = True
	return [[np.dot(M,v) for v in l] for l in pointlists]

def transform(M, pointlists):
	return [[np.dot(M,v) for v in l] for l in pointlists]	

def randompoint(boxcorners):
	if boxcorners is None:
		boxcorners = [[-0.5,-0.5,-0.5],[0.5,0.5,0.5]]
	return [random.uniform(boxcorners[0][n], boxcorners[1][n]) for n in range(3)]

def randompoints(npoints = 5, boxcorners = None):
	return [randompoint(boxcorners = boxcorners) for k in range(npoints)]

def stringpoints(initialpoint = [0,0,0], finalpoint = [2,3,2], initialdirection = [1,1,1], finaldirection = [1,1,1], intermediatepoints = 0, eps = 0.01):

	points = []
	points.append(initialpoint)
	points.append(np.array(initialpoint) + np.array(initialdirection)*eps)
	points += randompoints(npoints = intermediatepoints, boxcorners = [initialpoint, finalpoint])
	points.append(np.array(finalpoint) - np.array(finaldirection)*eps)
	points.append(finalpoint)

	return points

def reverse(pointlists):
	out = copy.deepcopy(pointlists)
	for item in out:
		item.reverse()
	return out


==> ancillary/windings.py <==
import numpy as np
import scipy
import scipy.linalg

from cmath import phase,pi

import random
import copy

import segments
import foliations
import framings

import logging
if __name__ == '__main__':
	import logconfig
	logconfig.logconfig(filename='/tmp/windings.log')
	logconfig.loglevel(logging.INFO)
logger = logging.getLogger(__name__)

# code for computing total winding of a configuration of strands in R^3
# each strand modeled as a straight line

eps = 1e-10

def angledifference(x, y, killpi = True):
	'''Compute difference in angle between two vectors in R^2
	   normalized to lie between -pi and pi;
	   if killpi = True then return zero for anti-aligned vectors'''

	# convert the vectors to complex numbers, just to leverage cmath.phase
	xc = x[0]+1j*x[1]
	yc = y[0]+1j*y[1]

	a = phase(xc)-phase(yc)
	if killpi:
		logger.debug("suppressed a phase difference very close to pi")
		if abs(a - pi) < eps:
			return 0.0
		if abs(a + pi) < eps:
			return 0.0
	if -pi <= a <= pi:
		return a
	elif a < -pi:
		return a+2*pi
	elif a > pi:
		return a-2*pi

def normalize(v):
	return v / np.linalg.norm(v)**(0.5)

def pathsegment(dir):
	# create a segment going in direction dir
	return segments.segment([0,0,0], dir)

class path:
	def __init__(self, segments, sheet, closed = False):
		self.segments = segments
		self.sheet = sheet
		self.closed = closed

	def __repr__(self):
		return "path on sheet %d, closed = %s, built from segments: %s" % (self.sheet, self.closed, self.segments)

	def append(self, segment):
		self.segments = self.segments + [segment]

	def prepend(self, segment):
		self.segments = [segment] + self.segments

	def project(self, foliationdata, sheets, killshortsegments = True):
		# project the path to a particular leaf space
		# if killshortsegments = True, delete path segments which are parallel to foliation
		projecteddirections = []
		for segment in self.segments:
			projecteddirection = foliationdata.project(segment.direction(), sheets)
			if (not killshortsegments) or (np.linalg.norm(projecteddirection) > eps):
				projecteddirections.append(projecteddirection)
		return projecteddirections

	def framing(self, foliationdata):
		framing = 0
		for n in range(len(self.segments)-1):
			framing += framings.cornerframing(self.segments[n], self.segments[n+1], self.sheet, foliationdata)
		if self.closed:
			framing += framings.cornerframing(self.segments[-1], self.segments[0], self.sheet, foliationdata)
		return framing

	def winding(self, foliationdata):
		subwindings = self.subwindings(foliationdata)
		return sum([sw["winding"] for sw in subwindings])

	def subwindings(self, foliationdata):
		sheetpairs = [[self.sheet, (self.sheet+1+n) % foliationdata.nsheets] for n in range(foliationdata.nsheets-1)]

		subwindings = []

		# project to both leaf spaces and compute winding for each
		for sheets in sheetpairs:
			projecteddirections = self.project(foliationdata, sheets)

			winding = 0.0

			for n in range(len(projecteddirections)-1):
				anglechange = angledifference(projecteddirections[n+1], projecteddirections[n], killpi = True)
				winding += anglechange / (2*pi)

			# if the path is closed then add last transition
			if self.closed:
				anglechange = angledifference(projecteddirections[0], projecteddirections[-1], killpi = True)
				winding += anglechange / (2*pi)

			subwindings.append({"winding": winding, "sheets": sheets})

		return subwindings

	def plot(self, ax, color = "orange", displace = True, displaceamount = 0.1):
		if displace:
			displacevector = displaceamount*np.array([random.random()-0.5 for n in range(3)])
		else:
			displacevector = [0,0,0]
		for segment in self.segments:
			segcopy = copy.copy(segment)  # copy the segment to give it a new name
			segcopy.name = "%d" % self.sheet
			segcopy.plot(ax, color = color, label = True, displacevector = displacevector)

